LoRA Adaptation Strength in Aurora-WRF: Trade-offs in Regional Heavy-Rainfall Forecasting

We investigate how parameter-efficient adaptation of an atmospheric foundation model affects downstream regional precipitation in a controlled Aurora-WRF coupling experiment over the Beijing-Tianjin-Hebei region. A single-step, precipitation-weighted LoRA adaptation of AuroraPretrained is trained on May-September 2020-2021 and selected using 2022 validation data. Five inference-time adaptation strengths are coupled to an unchanged 9-km WRF configuration and compared with a GFS-driven control under common ERA5 initialization and auxiliary-field rules. Evaluation uses 17 initializations in 2023, hourly ERA5 precipitation, and conservative remapping to a fixed 356-cell, 0.25-degree verification grid. Heavy rainfall is defined exclusively as at least 50 mm in a continuous 24-hour window, advanced hourly. For window starts from 0 to 48 hours, unadapted Aurora attains the highest mean critical success index (CSI), 0.216, compared with 0.144 for the GFS control. An intermediate LoRA strength of 0.75 reduces the Aurora-driven 24-hour precipitation mean squared error by 30.7% and brings pooled frequency Bias from 1.510 to 1.024, but lowers CSI to 0.182. GFS retains the lowest whole-domain error. These results characterize a trade-off between rainfall detection, frequency calibration, and intensity error, showing the importance of evaluating adaptation strength against multiple downstream criteria within a common coupling framework.

==> anc/MANIFEST.json <==
{
  "scope": "analysis-level reproduction only",
  "files": {
    "analysis/case_dispersion.csv": {
      "bytes": 18860,
      "sha256": "72fb4f5bef823ec6d6d94a5f51561f3401fec4b324fd5f23120efbca3618c4f1"
    },
    "analysis/case_metrics.csv": {
      "bytes": 60404,
      "sha256": "bd19642b4f98d167e2a4749e108f36236583a4a47b9a469a98aaea7a717fe2a1"
    },
    "analysis/event_support.csv": {
      "bytes": 1012,
      "sha256": "0efdf696fdbdf89b9e38fca6d570cb4b8cc0be818f472af06db2e0428d7534ed"
    },
    "analysis/leave_one_start_out.csv": {
      "bytes": 20283,
      "sha256": "dfb58d3329f7961a1c941bef2641df893da5b8d4cbf5ddf82055bec686d2d15d"
    },
    "analysis/map_selection.json": {
      "bytes": 593,
      "sha256": "9a00c82a97d258ebca5fcdfb646d3252cdba61e99915c75c83bf1c752bf36b9f"
    },
    "analysis/summary.csv": {
      "bytes": 6780,
      "sha256": "95919ae6e678fc506b4503d8a3b7ef6825f6d0dbc0580666fc6346af4a9b94e2"
    },
    "analysis/window_metrics.csv": {
      "bytes": 94643,
      "sha256": "97637950cf40923bfa2e1f9fb98b156bb9a54034b7862391e67661cba3fbebca"
    },
    "build_analysis.py": {
      "bytes": 13586,
      "sha256": "911686150e4c54a503a3b2f8f24673e49372fe3a553a0bd8b524b6fd551097bd"
    },
    "build_lead_uncertainty.py": {
      "bytes": 5349,
      "sha256": "68048d4706fd19ea6fa389f8b4830ff1906522e630da3c00a42666840e231022"
    },
    "inputs/archive_hashes.json": {
      "bytes": 53206,
      "sha256": "a59b38e7e4cac1562641982beb2723ade4532dd63ee3df2035043ae300a6a92a"
    },
    "inputs/dual_scope_summary.csv": {
      "bytes": 2147,
      "sha256": "66ee69906ae5ba4725cfbd47e16518c50d7773628cc758fdce4f9a6fb29f889c"
    },
    "inputs/export_validation.json": {
      "bytes": 270,
      "sha256": "70be0a2ba2736edb1880694149eaa37204bdb9648783688cd218803c67214aa1"
    },
    "inputs/old17_masked_precipitation.npz": {
      "bytes": 15026398,
      "sha256": "7c46a91d92c5ab60d33b52bb7bb315d22958696e3b38fe92fd3800c5536c551c"
    },
    "README.md": {
      "bytes": 5296,
      "sha256": "be995a571dacc77abe8f74d47379a8150008df6f5c970014a0e80e5a93065418"
    },
    "REPRODUCIBILITY.md": {
      "bytes": 1767,
      "sha256": "4035fa8567c6fb5bad239e5f962aa9aa98cf0a46c7728962967ae6dd8a2a449d"
    },
    "uncertainty/make_preview.py": {
      "bytes": 11133,
      "sha256": "819b79f164fae74662ced6bb97c118a7e8da115e91b1cc4401f14a9dec822f69"
    },
    "uncertainty/uncertainty_statistics.json": {
      "bytes": 309161,
      "sha256": "bd7a8438c621ec7e0715e02caae62a1b953e0691612e19f3d24ddfbee1f269ff"
    },
    "verify_numeric.py": {
      "bytes": 3990,
      "sha256": "0e46fe6d0bf44566b0649e7b8ced4ef5bb2a3ca8bfe956f86ef4e2a39e9a566c"
    }
  }
}

==> anc/README.md <==
# Analysis-level reproducibility material

Boyan Liu and Xiaoyuan Zhang, Zhongguancun Academy.
For: LoRA Adaptation Strength in Aurora-WRF: Trade-offs in Regional Heavy-Rainfall Forecasting.

This material supports the paper's old single-step LoRA experiment: 17 initialization times, six drivers, 102 forecasts. It excludes multistep/Fourier training experiments. It permits recomputation of the reported scores and figures from compact arrays already on the verification grid. It is NOT a complete training/forecast reproduction environment. Trained weights, full training data, native WRF histories, and upstream software are not included.

## Recompute

Work in this directory (the directory containing this README, build_analysis.py, and inputs/). Python 3.10 or later, NumPy and Matplotlib are needed. The original scripts were run in the project environment; exact plot metadata and font rendering can vary with library versions.

```
python build_analysis.py
```

This checks the input SHA256, recomputes scores, compares the pooled scores with the archived summary, and writes analysis/, figures/, and tables/. It finishes by drawing the approved SD-shaded curves from the supplied bootstrap statistics. Generated TeX tables are local outputs, not pre-existing ancillary files.

To recompute all 10,000 bootstrap replicates as well:

```
python uncertainty/make_preview.py --source .
python build_analysis.py
```

The first script also produces historical error-bar previews. Those previews are NOT the manuscript's final figure; build_analysis.py calls build_lead_uncertainty.py to render the final mean/pooled-estimate +/- SD figure. The bootstrap uses 15 groups of overlapping 96-hour forecast periods and seed 20260924. Grouping does not establish meteorological independence. Undefined ratios remain undefined. The classification shade is bootstrap SD, whereas the MSE shade is between-case sample SD (ddof=1), not a confidence interval.

`verify_numeric.py` independently verifies the headline numbers, per-case tables, SDs and bootstrap statistics using only NumPy; it does not require plotting libraries. `MANIFEST.json` hashes all delivered ancillary files except itself. `inputs/archive_hashes.json` preserves case/driver identities and archived-source hashes with machine-specific path prefixes removed. Original source files are not included merely because their hashes are listed.

## Data dictionary

`inputs/old17_masked_precipitation.npz` contains no pickled objects:

- pred: float64, (6,17,97,356), cumulative WRF rainfall in mm at leads 0..96 h. Lead zero is zero; adjustment-period rain is excluded.
- truth: float64, (17,96,356), ERA5 reference hourly rainfall in mm for intervals ending +1..+96 h.
- dates: 17 initialization timestamps (UTC); drivers: six driver identifiers in array order.
- mask: boolean (49,64), fixed 356-cell verification mask. Flattened cells follow NumPy boolean indexing order.
- latitude / longitude: 49 / 64 coordinates in degrees; area: 356 target-cell areas, normalized by their sum in continuous error metrics.

Continuous 24-hour rainfall is computed by cumulative differences over [s,s+24]. The threshold is >=50 mm, never 50/24 mm per hour or a daily-rate conversion. Main window starts are 0..48; supplemental starts 0..72. CSI first pools case/grid H/F/M at each window, then averages defined window scores. Bias pools H/F/M over the complete scope. Continuous errors include every verification cell, with area weights. The case-level statistics supplement and do not replace pooled metrics.

All original values, zero denominators, case/omission diagnostics and uncertainty statistics are retained. Historical original12/additional5 labels in the analysis tables describe acquisition batches, not independent scientific populations; all17 is the paper's evaluation sample. The 17 starts are not 17 independent weather events.

## Sources and attribution

Contains modified Copernicus Climate Change Service information (ERA5 reference precipitation, 2023), produced by ECMWF. ERA5 hourly data on single levels: https://doi.org/10.24381/cds.adbb2d47 and https://cds.climate.copernicus.eu/datasets/reanalysis-era5-single-levels . The source catalogue lists a CC-BY licence: https://creativecommons.org/licenses/by/4.0/ . Reference data have been subset to the case hours and fixed verification mask and converted to hourly millimetres. This analysis and its modifications are the authors' responsibility; no endorsement by ECMWF, the European Commission or Copernicus is implied.

Hersbach et al. (2020), The ERA5 global reanalysis, https://doi.org/10.1002/qj.3803 .

GFS forcing source: NCEP GFS 0.25-degree historical archive, https://gdex.ucar.edu/datasets/d084001/ . No original GFS forcing files are distributed here. The prediction array contains WRF-derived precipitation, not raw GFS or Aurora states.

Aurora upstream implementation and weights: https://github.com/microsoft/aurora . No third-party model code or weights are redistributed in this material. See REPRODUCIBILITY.md for model identities and coupling notes. The article and ancillary distribution use the authors' selected arXiv submission licence, subject to the separately identified upstream-data terms; this README does not select a new software licence.


==> anc/REPRODUCIBILITY.md <==
# Model and coupling identities

- Aurora package: microsoft-aurora 2.0.1; AuroraPretrained, fresh LoRA trained on May-September 2020-2021, selected on 2022; 2023 diagnostic evaluation.
- Base checkpoint SHA256: 64e6c62a7043498292a6462e8c3a08171300bc166cba6b2b557021c4b684a4c9.
- Single-step LoRA SHA256: 30da8b1e716096a8b9cf20aaf9c36b19e8783f1895dd005dfddfa61dea445e31.
- WRF-ARW 4.8.0; fixed single 9-km domain, 100x100 mass grid, 45 levels, 50-hPa top, 45-second time step. cu_physics=3, mp_physics=8, bl_pbl_physics=1, sf_sfclay_physics=1, sf_surface_physics=2, shortwave/longwave radiation=4. This is a fixed controlled coupling experiment, not a 1-km operational system.
- Pressure levels (hPa): 50,100,150,200,250,300,400,500,600,700,850,925,1000. Physical units: K, Pa, m/s, kg/kg, and m^2/s^2 for geopotential before WPS conversion.
- Negative forecast specific humidity is clipped to zero. Southern padding repeats the final Aurora row outside the verification domain. ERA5 initialization starts six hours before t0; common auxiliary-field rules are described in the manuscript. No post-t0 ERA5 atmospheric-state injection is part of the reported forcing construction.
- Native WRF precipitation is conservatively mapped by polygon-overlap areas to the ERA5 0.25-degree grid; the fixed common mask has 356 cells. The included arrays are already mapped, not native WRF outputs. This package cannot independently rerun or re-audit that mapping from native files.

No new forecast was run for this publication package. Original numerical inputs and outputs are unchanged. Checkpoint hashes identify models but do not supply their weights. Exact native executable hashes and full run records are retained by the authors and are not claimed to be included here.


==> anc/analysis/case_dispersion.csv <==
group,last_window_start,driver,metric,case_mean,case_SD_ddof1,n
all17,48,gfs,CSI,0.03706860823938642,0.05619971969023899,10
all17,48,gfs,Bias,1.1734862792023033,1.3433035086382072,9
all17,48,gfs,POD,0.11653382633577403,0.13587410288967453,9
all17,48,gfs,FAR,0.8335653068118022,0.26288096077830275,7
all17,48,gfs,MSE24,167.88250895929474,262.21506362547433,17
all17,48,gfs,MAE24,5.169289416451397,5.806935864925719,17
all17,48,gfs,MSE1,1.4493840807816611,2.0068550842143655,17
all17,48,gfs,MAE1,0.2784314448220048,0.31235127958314446,17
all17,48,alpha000,CSI,0.036617571370175066,0.08230254482451727,12
all17,48,alpha000,Bias,2.523228563921897,4.392943569701529,9
all17,48,alpha000,POD,0.1383134079192251,0.2622788889803364,9
all17,48,alpha000,FAR,0.8910270981444521,0.16248042363817258,9
all17,48,alpha000,MSE24,302.19672397376667,541.7313766969568,17
all17,48,alpha000,MAE24,7.158695160781107,7.6570432620210465,17
all17,48,alpha000,MSE1,2.3037820604808505,3.6284844656368276,17
all17,48,alpha000,MAE1,0.35886881618367256,0.40827620811833215,17
all17,48,alpha025,CSI,0.02481853875164877,0.07528216765283965,12
all17,48,alpha025,Bias,2.486159684950455,5.4961681932387085,9
all17,48,alpha025,POD,0.09346501699143976,0.23050807562586295,9
all17,48,alpha025,FAR,0.9525980570520078,0.11133568541267758,8
all17,48,alpha025,MSE24,296.9437881838375,626.8495491406568,17
all17,48,alpha025,MAE24,6.805198434962655,8.356438514324822,17
all17,48,alpha025,MSE1,1.9669927376958385,4.015138360277986,17
all17,48,alpha025,MAE1,0.33551538756793264,0.45261899974627073,17
all17,48,alpha050,CSI,0.02567600941487009,0.07731747512778984,10
all17,48,alpha050,Bias,5.786331380025498,15.88010829181686,9
all17,48,alpha050,POD,0.07653877382027788,0.21373535511839184,9
all17,48,alpha050,FAR,0.9270963625697359,0.1493443992722675,5
all17,48,alpha050,MSE24,233.14057174640834,376.1344432976608,17
all17,48,alpha050,MAE24,6.398943809907862,7.042456730387951,17
all17,48,alpha050,MSE1,1.5250255027910793,2.915546895890896,17
all17,48,alpha050,MAE1,0.31398890970462495,0.40498832344802893,17
all17,48,alpha075,CSI,0.025487404681755765,0.07578853303783398,10
all17,48,alpha075,Bias,5.779777581692397,15.427081863778836,9
all17,48,alpha075,POD,0.0737716156923474,0.19996476042077413,9
all17,48,alpha075,FAR,0.9387331049976062,0.153458914792186,7
all17,48,alpha075,MSE24,209.56533769642192,273.2800441314445,17
all17,48,alpha075,MAE24,6.468394105043696,6.416759936526368,17
all17,48,alpha075,MSE1,1.5645940253892814,2.4325515342375486,17
all17,48,alpha075,MAE1,0.3214314620018004,0.36638933843558485,17
all17,48,alpha100,CSI,0.02546191371977323,0.0785909948252818,11
all17,48,alpha100,Bias,19.94945593609897,56.789598865695694,9
all17,48,alpha100,POD,0.13700727397606718,0.2617524652098753,9
all17,48,alpha100,FAR,0.9432445509246822,0.14119073456441592,8
all17,48,alpha100,MSE24,274.7263895672775,390.9796280355117,17
all17,48,alpha100,MAE24,7.007833051395278,7.128509249890235,17
all17,48,alpha100,MSE1,1.9979292257196193,2.9975525839214807,17
all17,48,alpha100,MAE1,0.3611217884724313,0.40116641834434075,17
all17,72,gfs,CSI,0.03269387997342579,0.053245838627960396,10
all17,72,gfs,Bias,1.3027023478825275,1.5071946349479275,9
all17,72,gfs,POD,0.11648374767971734,0.13584740593804404,9
all17,72,gfs,FAR,0.8380987285945338,0.26316951554964874,7
all17,72,gfs,MSE24,128.57266600066214,185.82357960822898,17
all17,72,gfs,MAE24,4.266981233452834,4.386356061695053,17
all17,72,gfs,MSE1,1.4493840807816611,2.0068550842143655,17
all17,72,gfs,MAE1,0.2784314448220048,0.31235127958314446,17
all17,72,alpha000,CSI,0.030110706665477775,0.06906384020728101,12
all17,72,alpha000,Bias,2.808420007690205,4.295049282867775,9
all17,72,alpha000,POD,0.13793903664962395,0.26233050113801776,9
all17,72,alpha000,FAR,0.9217381698847289,0.13393516321098373,10
all17,72,alpha000,MSE24,240.73721955150393,374.56823135607726,17
all17,72,alpha000,MAE24,6.530860965546054,5.745222615819872,17
all17,72,alpha000,MSE1,2.3037820604808505,3.6284844656368276,17
all17,72,alpha000,MAE1,0.35886881618367256,0.40827620811833215,17
all17,72,alpha025,CSI,0.017192518511876344,0.05065391059463653,12
all17,72,alpha025,Bias,2.5782561044088217,5.471231345665664,9
all17,72,alpha025,POD,0.09123023165163158,0.23002306640980558,9
all17,72,alpha025,FAR,0.9649320438100943,0.08463290210061565,9
all17,72,alpha025,MSE24,260.2317229583071,572.9372931902094,17
all17,72,alpha025,MAE24,6.258719851972493,7.295612561469809,17
all17,72,alpha025,MSE1,1.9669927376958385,4.015138360277986,17
all17,72,alpha025,MAE1,0.33551538756793264,0.45261899974627073,17
all17,72,alpha050,CSI,0.01742573058262166,0.051861953870227524,10
all17,72,alpha050,Bias,6.249142094417141,16.93029134061367,9
all17,72,alpha050,POD,0.07587437817871329,0.21385962391424398,9
all17,72,alpha050,FAR,0.954250184948894,0.10039172829643392,6
all17,72,alpha050,MSE24,205.56261717244118,372.2728312818607,17
all17,72,alpha050,MAE24,5.970860942367161,6.602940584440307,17
all17,72,alpha050,MSE1,1.5250255027910793,2.915546895890896,17
all17,72,alpha050,MAE1,0.31398890970462495,0.40498832344802893,17
all17,72,alpha075,CSI,0.015540008498136165,0.048537843471434056,11
all17,72,alpha075,Bias,6.753647885045477,18.117203763570075,9
all17,72,alpha075,POD,0.0728656216356684,0.20005583420525483,9
all17,72,alpha075,FAR,0.95574544362672,0.11764938023575532,8
all17,72,alpha075,MSE24,181.77043855492946,241.2123347322916,17
all17,72,alpha075,MAE24,5.984417481933568,5.593499480967313,17
all17,72,alpha075,MSE1,1.5645940253892814,2.4325515342375486,17
all17,72,alpha075,MAE1,0.3214314620018004,0.36638933843558485,17
all17,72,alpha100,CSI,0.014482579220694366,0.04857710259418263,13
all17,72,alpha100,Bias,27.357068935919255,78.69007586218578,9
all17,72,alpha100,POD,0.13669389280762703,0.2619114409002078,9
all17,72,alpha100,FAR,0.9610884842020756,0.11360242828007884,10
all17,72,alpha100,MSE24,257.6955282992478,335.53252965759384,17
all17,72,alpha100,MAE24,7.023651200765731,6.41417888023509,17
all17,72,alpha100,MSE1,1.9979292257196193,2.9975525839214807,17
all17,72,alpha100,MAE1,0.3611217884724313,0.40116641834434075,17
original12,48,gfs,CSI,0.06471337756839499,0.07008416740541841,5
original12,48,gfs,Bias,1.5495234358675705,1.0480990738265457,4
original12,48,gfs,POD,0.18982060448000426,0.1332223447823761,4
original12,48,gfs,FAR,0.7876680449367568,0.30693876021576316,5
original12,48,gfs,MSE24,177.92624669237145,299.88791304527786,12
original12,48,gfs,MAE24,4.984252414582707,6.644389481930102,12
original12,48,gfs,MSE1,1.5569610267418448,2.2904657588693755,12
original12,48,gfs,MAE1,0.2892788605158567,0.3625693058759298,12
original12,48,alpha000,CSI,0.042923065777458816,0.09865537191677268,7
original12,48,alpha000,Bias,1.6652796324959918,2.133901431912479,4
original12,48,alpha000,POD,0.18460073374591113,0.3315260004401716,4
original12,48,alpha000,FAR,0.8873864400913307,0.1790069528287052,7
original12,48,alpha000,MSE24,331.1677907179856,623.8912757780594,12
original12,48,alpha000,MAE24,7.09830253484423,8.653958507497906,12
original12,48,alpha000,MSE1,2.4510923432297194,3.9465840516202095,12
original12,48,alpha000,MAE1,0.3773938851687,0.4660156271639846,12
original12,48,alpha025,CSI,0.04254606643139789,0.09752076397646765,7
original12,48,alpha025,Bias,1.1666179453586705,1.2969824195251507,4
original12,48,alpha025,POD,0.21029628823073945,0.33004800290578673,4
original12,48,alpha025,FAR,0.9367974094026771,0.12710436085111768,6
original12,48,alpha025,MSE24,339.3905467102297,739.8721138286315,12
original12,48,alpha025,MAE24,6.708965743734996,9.601727240621434,12
original12,48,alpha025,MSE1,2.247898806380405,4.703062395782673,12
original12,48,alpha025,MAE1,0.3561086838427417,0.5256235950789555,12
original12,48,alpha050,CSI,0.05135201882974018,0.1086385671003887,5
original12,48,alpha050,Bias,0.9088556789585753,1.0516728381939573,4
original12,48,alpha050,POD,0.17221224109562522,0.31599464519153614,4
original12,48,alpha050,FAR,0.8784939376162263,0.18907476106128818,3
original12,48,alpha050,MSE24,240.42660138516965,439.69285153196915,12
original12,48,alpha050,MAE24,5.892455550457048,8.006215398734234,12
original12,48,alpha050,MSE1,1.6393253510555688,3.4340454322056195,12
original12,48,alpha050,MAE1,0.32113974024927316,0.4729549301870826,12
original12,48,alpha075,CSI,0.05097480936351153,0.10630032653539431,5
original12,48,alpha075,Bias,1.1521642158803655,1.3852627485612525,4
original12,48,alpha075,POD,0.16598613530778164,0.29363351100773133,4
original12,48,alpha075,FAR,0.8927829337458107,0.20132168367498496,4
original12,48,alpha075,MSE24,201.5710283276269,307.2514398211314,12
original12,48,alpha075,MAE24,5.728100098817627,6.999439348096383,12
original12,48,alpha075,MSE1,1.6328589139207732,2.7817374334052687,12
original12,48,alpha075,MAE1,0.3153758523352274,0.4173078241890581,12
original12,48,alpha100,CSI,0.044634008925854535,0.10662538499199005,6
original12,48,alpha100,Bias,1.7881433742658186,2.1408002231135272,4
original12,48,alpha100,POD,0.1762651995850077,0.3376348218174494,4
original12,48,alpha100,FAR,0.9173939866860877,0.18009350483685665,5
original12,48,alpha100,MSE24,272.50478854584645,445.63009359956493,12
original12,48,alpha100,MAE24,6.320033710496652,7.847468474823283,12
original12,48,alpha100,MSE1,2.1609084613634773,3.449085795313013,12
original12,48,alpha100,MAE1,0.3509919428026163,0.4549286251870896,12
original12,72,gfs,CSI,0.056006115879457655,0.06881996206658103,5
original12,72,gfs,Bias,1.8408671044411133,1.410068616423194,4
original12,72,gfs,POD,0.18972624451019948,0.13320141642925631,4
original12,72,gfs,FAR,0.794014835432581,0.30846873181839646,5
original12,72,gfs,MSE24,140.94303224590797,212.3349269072292,12
original12,72,gfs,MAE24,4.309185969765304,5.046475204461021,12
original12,72,gfs,MSE1,1.5569610267418448,2.2904657588693755,12
original12,72,gfs,MAE1,0.2892788605158567,0.3625693058759298,12
original12,72,alpha000,CSI,0.03556182161010801,0.08352894529213999,7
original12,72,alpha000,Bias,1.7361342476462607,2.1785167773242677,4
original12,72,alpha000,POD,0.18390934408956094,0.33198624077295624,4
original12,72,alpha000,FAR,0.9143517867040137,0.15156346011709987,7
original12,72,alpha000,MSE24,257.9288669823288,428.5979907698543,12
original12,72,alpha000,MAE24,6.523450070900808,6.482683552911606,12
original12,72,alpha000,MSE1,2.4510923432297194,3.9465840516202095,12
original12,72,alpha000,MAE1,0.3773938851687,0.4660156271639846,12
original12,72,alpha025,CSI,0.029472888877502303,0.06543500503769507,7
original12,72,alpha025,Bias,1.221525432040558,1.3850050548975825,4
original12,72,alpha025,POD,0.20526802121617105,0.3314873768403266,4
original12,72,alpha025,FAR,0.9473980657151415,0.10175254096361623,6
original12,72,alpha025,MSE24,298.58099852311744,674.5911197867324,12
original12,72,alpha025,MAE24,6.325717582622613,8.32968672673427,12
original12,72,alpha025,MSE1,2.247898806380405,4.703062395782673,12
original12,72,alpha025,MAE1,0.3561086838427417,0.5256235950789555,12
original12,72,alpha050,CSI,0.03485146116524332,0.07275025682043554,5
original12,72,alpha050,Bias,1.0253364621617105,1.2615611852114739,4
original12,72,alpha050,POD,0.1707173509021049,0.31681863671290084,4
original12,72,alpha050,FAR,0.9085003698977879,0.13753948903580854,3
original12,72,alpha050,MSE24,219.00553235822812,437.28268119890305,12
original12,72,alpha050,MAE24,5.758663198113208,7.535658111090925,12
original12,72,alpha050,MSE1,1.6393253510555688,3.4340454322056195,12
original12,72,alpha050,MAE1,0.32113974024927316,0.4729549301870826,12
original12,72,alpha075,CSI,0.028490015579916303,0.0653384221839718,6
original12,72,alpha075,Bias,1.1750036069853977,1.2936856855513088,4
original12,72,alpha075,POD,0.1639476486802539,0.29464552585127257,4
original12,72,alpha075,FAR,0.9291927098027519,0.14789269846917846,5
original12,72,alpha075,MSE24,173.74245087044983,262.7738733610503,12
original12,72,alpha075,MAE24,5.528827326897125,5.994358030980552,12
original12,72,alpha075,MSE1,1.6328589139207732,2.7817374334052687,12
original12,72,alpha075,MAE1,0.3153758523352274,0.4173078241890581,12
original12,72,alpha100,CSI,0.022515931563184797,0.06204098122773602,8
original12,72,alpha100,Bias,1.8016824529328814,1.7659966797460451,4
original12,72,alpha100,POD,0.17558451463111435,0.3380578449070193,4
original12,72,alpha100,FAR,0.9473918662981163,0.13635819789293235,7
original12,72,alpha100,MSE24,241.16492391190192,356.35650260951155,12
original12,72,alpha100,MAE24,6.267747236268179,6.4901044299222574,12
original12,72,alpha100,MSE1,2.1609084613634773,3.449085795313013,12
original12,72,alpha100,MAE1,0.3509919428026163,0.4549286251870896,12
additional5,48,gfs,CSI,0.009423838910377855,0.016853646809883188,5
additional5,48,gfs,Bias,0.8726565538700894,1.5907601275727181,5
additional5,48,gfs,POD,0.057904403820389826,0.11808761780470918,5
additional5,48,gfs,FAR,0.9483084614994163,0.030463269911785266,2
additional5,48,gfs,MSE24,143.77753839991072,163.3490902457507,5
additional5,48,gfs,MAE24,5.613378220936253,3.6229856517202075,5
additional5,48,gfs,MSE1,1.1911994104772208,1.2508736681798216,5
additional5,48,gfs,MAE1,0.2523976471567601,0.16597502996502042,5
additional5,48,alpha000,CSI,0.02778987919997781,0.06214005897765785,5
additional5,48,alpha000,Bias,3.209587709062622,5.818575208609294,5
additional5,48,alpha000,POD,0.10128354725787632,0.22647689667092386,5
additional5,48,alpha000,FAR,0.903769401330377,0.13609061775386327,2
additional5,48,alpha000,MSE24,232.666163787641,308.0901741200962,5
additional5,48,alpha000,MAE24,7.303637463029615,5.341703832412115,5
additional5,48,alpha000,MSE1,1.9502373818835639,3.099928902599485,5
additional5,48,alpha000,MAE1,0.31440865061960666,0.25697933365134484,5
additional5,48,alpha025,CSI,0.0,0.0,5
additional5,48,alpha025,Bias,3.5417930766238817,7.4846485785756744,5
additional5,48,alpha025,POD,0.0,0.0,5
additional5,48,alpha025,FAR,1.0,0.0,2
additional5,48,alpha025,MSE24,195.07156772049615,219.09874992133064,5
additional5,48,alpha025,MAE24,7.036156893909039,5.068983390279699,5
additional5,48,alpha025,MSE1,1.29281817285288,1.6893169179764105,5
additional5,48,alpha025,MAE1,0.28609147650839073,0.2352864854918348,5
additional5,48,alpha050,CSI,0.0,0.0,5
additional5,48,alpha050,Bias,9.688311940879036,21.464029964445587,5
additional5,48,alpha050,POD,0.0,0.0,5
additional5,48,alpha050,FAR,1.0,0.0,2
additional5,48,alpha050,MSE24,215.6541006133811,183.60293590232234,5
additional5,48,alpha050,MAE24,7.614515632589812,4.41526825645776,5
additional5,48,alpha050,MSE1,1.2507058669563051,1.1993999669071571,5
additional5,48,alpha050,MAE1,0.29682691639746916,0.20100520241766218,5
additional5,48,alpha075,CSI,0.0,0.0,5
additional5,48,alpha075,Bias,9.48186827434202,20.88070509267726,5
additional5,48,alpha075,POD,0.0,0.0,5
additional5,48,alpha075,FAR,1.0,0.0,3
additional5,48,alpha075,MSE24,228.75168018153,196.12898425323283,5
additional5,48,alpha075,MAE24,8.245099719986266,4.937697577438954,5
additional5,48,alpha075,MSE1,1.4007582929137026,1.5303663743365594,5
additional5,48,alpha075,MAE1,0.33596492520157534,0.2401864812081862,5
additional5,48,alpha100,CSI,0.0024553994724756615,0.004143282401141158,5
additional5,48,alpha100,Bias,34.4785059855655,76.50477054611243,5
additional5,48,alpha100,POD,0.10560093348891482,0.22080901002338546,5
additional5,48,alpha100,FAR,0.986328824655673,0.02120212800799067,3
additional5,48,alpha100,MSE24,280.0582320187126,255.5346161631776,5
additional5,48,alpha100,MAE24,8.658551469551977,5.393022302828831,5
additional5,48,alpha100,MSE1,1.606779060174361,1.719250112782928,5
additional5,48,alpha100,MAE1,0.3854334180799874,0.27120319282986427,5
additional5,72,gfs,CSI,0.00938164406739393,0.01685765283176879,5
additional5,72,gfs,Bias,0.872170542635659,1.5908277275061078,5
additional5,72,gfs,POD,0.05788975021533162,0.118093346047047,5
additional5,72,gfs,FAR,0.9483084614994163,0.030463269911785266,2
additional5,72,gfs,MSE24,98.88378701207216,112.13346018525966,5
additional5,72,gfs,MAE24,4.165689866302911,2.628364773740611,5
additional5,72,gfs,MSE1,1.1911994104772208,1.2508736681798216,5
additional5,72,gfs,MAE1,0.2523976471567601,0.16597502996502042,5
additional5,72,alpha000,CSI,0.022479145742995445,0.050264897957462834,5
additional5,72,alpha000,Bias,3.6662486157253595,5.591583945588768,5
additional5,72,alpha000,POD,0.10116279069767442,0.22620687679358337,5
additional5,72,alpha000,FAR,0.938973063973064,0.10570175382890874,3
additional5,72,alpha000,MSE24,199.4772657175241,230.274071814143,5
additional5,72,alpha000,MAE24,6.548647112694643,4.057155381997579,5
additional5,72,alpha000,MSE1,1.9502373818835639,3.099928902599485,5
additional5,72,alpha000,MAE1,0.31440865061960666,0.25697933365134484,5
additional5,72,alpha025,CSI,0.0,0.0,5
additional5,72,alpha025,Bias,3.663640642303433,7.424067147648883,5
additional5,72,alpha025,POD,0.0,0.0,5
additional5,72,alpha025,FAR,1.0,0.0,3
additional5,72,alpha025,MSE24,168.19346160276243,215.8159470479342,5
additional5,72,alpha025,MAE24,6.0979252984122025,4.696056136247016,5
additional5,72,alpha025,MSE1,1.29281817285288,1.6893169179764105,5
additional5,72,alpha025,MAE1,0.28609147650839073,0.2352864854918348,5
additional5,72,alpha050,CSI,0.0,0.0,5
additional5,72,alpha050,Bias,10.428186600221483,22.86825782121677,5
additional5,72,alpha050,POD,0.0,0.0,5
additional5,72,alpha050,FAR,1.0,0.0,3
additional5,72,alpha050,MSE24,173.2996207265525,163.28070171153368,5
additional5,72,alpha050,MAE24,6.480135528576651,4.215936353108158,5
additional5,72,alpha050,MSE1,1.2507058669563051,1.1993999669071571,5
additional5,72,alpha050,MAE1,0.29682691639746916,0.20100520241766218,5
additional5,72,alpha075,CSI,0.0,0.0,5
additional5,72,alpha075,Bias,11.21656330749354,24.478411669584414,5
additional5,72,alpha075,POD,0.0,0.0,5
additional5,72,alpha075,FAR,1.0,0.0,3
additional5,72,alpha075,MSE24,201.03760899768068,205.3981199887739,5
additional5,72,alpha075,MAE24,7.07783385402103,4.921169255669226,5
additional5,72,alpha075,MSE1,1.4007582929137026,1.5303663743365594,5
additional5,72,alpha075,MAE1,0.33596492520157534,0.2401864812081862,5
additional5,72,alpha100,CSI,0.0016292154727096768,0.0027799504666488947,5
additional5,72,alpha100,Bias,47.80137812230835,105.86017673921484,5
additional5,72,alpha100,POD,0.10558139534883722,0.22081759674670587,5
additional5,72,alpha100,FAR,0.9930472593113141,0.010270961275058159,3
additional5,72,alpha100,MSE24,297.3689788288779,313.55808269773075,5
additional5,72,alpha100,MAE24,8.837820715559854,6.550158317049314,5
additional5,72,alpha100,MSE1,1.606779060174361,1.719250112782928,5
additional5,72,alpha100,MAE1,0.3854334180799874,0.27120319282986427,5


==> anc/analysis/case_metrics.csv <==
group,last_window_start,driver,date,CSI,Bias,POD,FAR,MSE24,MAE24,MSE1,MAE1
all17,48,gfs,2023-05-07T00:00:00,nan,nan,nan,nan,8.065584141610334e-05,0.0011137331566693463,4.573953648419287e-06,8.757126538286097e-05
all17,48,gfs,2023-05-15T00:00:00,0.0,0.0,0.0,nan,18.419585219668285,1.7013047714809462,0.17611181164576206,0.0795390615447222
all17,48,gfs,2023-05-21T00:00:00,nan,nan,nan,nan,0.0415079620177095,0.06898509673038723,0.0008787187914700346,0.00274744834256985
all17,48,gfs,2023-06-03T00:00:00,nan,nan,nan,nan,0.03673197567326301,0.06760349355877854,0.0006411720964974643,0.0038716833371819684
all17,48,gfs,2023-06-14T00:00:00,nan,nan,nan,nan,0.005827746205480941,0.013467472067203846,0.00018369236380136992,0.0005642809149852848
all17,48,gfs,2023-06-26T00:00:00,0.0,nan,nan,1.0,36.31542345099758,2.7555340793571745,0.6872765647921975,0.1798107811043873
all17,48,gfs,2023-07-02T00:00:00,0.0,0.0,0.0,nan,119.17520061771421,5.825692496931206,0.6796098672604841,0.20708802246349414
all17,48,gfs,2023-07-10T00:00:00,0.0,2.9206349206349205,0.0,1.0,316.3729045477327,11.141363472362052,4.848925962610963,0.7438581630948667
all17,48,gfs,2023-07-20T00:00:00,0.09781392824510653,1.1987522281639929,0.21212121212121213,0.8230483271375465,714.6402777918911,14.235924439376685,4.853630003547452,0.7028637443367985
all17,48,gfs,2023-07-30T00:00:00,0.1654906619315796,0.4180640243902439,0.31021341463414637,0.25797629899726526,851.0623642300665,19.672969055408856,6.059944687361899,1.068726009675856
all17,48,gfs,2023-08-07T00:00:00,nan,nan,nan,nan,6.429216740307011,1.1635853591869776,0.14841925849726784,0.08310143055692784
all17,48,gfs,2023-08-10T00:00:00,0.008227994381864948,0.6966161026837806,0.021003500583430573,0.9698492462311558,424.51217825683875,11.220346570346019,3.055569186381758,0.4918793381863351
all17,48,gfs,2023-08-19T00:00:00,0.03889120017002432,3.6666666666666665,0.26851851851851855,0.9267676767676768,117.43461133035683,6.055819229076144,1.86902901211698,0.34342467395842036
all17,48,gfs,2023-08-21T00:00:00,nan,nan,nan,nan,16.07910443026675,1.2706029131219785,0.3622326009240926,0.15764265496128863
all17,48,gfs,2023-08-25T00:00:00,0.0,0.0,0.0,nan,39.3461165749756,3.2637280368469552,0.17567717498112084,0.14005713963082878
all17,48,gfs,2023-09-01T00:00:00,nan,nan,nan,nan,14.659883581071735,1.9726834451412707,0.1905592663857784,0.09499666301869322
all17,48,gfs,2023-09-07T00:00:00,0.060262297665288865,1.6606425702811245,0.23694779116465864,0.8573155985489722,179.47163719638596,7.447196415524452,1.5308358195770697,0.43307589558134185
all17,48,alpha000,2023-05-07T00:00:00,nan,nan,nan,nan,0.17177758429318357,0.08762896898279772,0.0017813073132587154,0.0036260692431458064
all17,48,alpha000,2023-05-15T00:00:00,0.0,0.0,0.0,nan,25.7951206890119,2.0839043559974995,0.18183900461504096,0.08226509147263966
all17,48,alpha000,2023-05-21T00:00:00,nan,nan,nan,nan,0.05395986737180803,0.07908413754367125,0.0009212784522508893,0.0026462415907622682
all17,48,alpha000,2023-06-03T00:00:00,nan,nan,nan,nan,0.018586922025597058,0.05352032907711811,0.0003435206292811306,0.00281039034245017
all17,48,alpha000,2023-06-14T00:00:00,nan,nan,nan,nan,13.306421261455817,1.597604744914842,0.11646621831997958,0.06427582833908778
all17,48,alpha000,2023-06-26T00:00:00,0.0,nan,nan,1.0,114.04729434547457,6.404219445754047,1.5360021621332356,0.39664183653250373
all17,48,alpha000,2023-07-02T00:00:00,0.0,0.0,0.0,nan,135.2608528398864,6.151197918578539,0.8457939608314194,0.26546972586472456
all17,48,alpha000,2023-07-10T00:00:00,0.0034784188474785037,4.686507936507937,0.01984126984126984,0.995766299745978,580.981533150331,14.445620456409408,6.86037144334049,0.7483908782292742
all17,48,alpha000,2023-07-20T00:00:00,0.025595087407346877,0.08110516934046345,0.026737967914438502,0.6703296703296703,634.7165034906594,13.238022039715446,3.23267692858774,0.6160404789662538
all17,48,alpha000,2023-07-30T00:00:00,0.2656960977346603,1.650533536585366,0.6817835365853658,0.5869314246132533,2179.7387050540055,29.488903722812328,13.300538227302745,1.633977746075631
all17,48,alpha000,2023-08-07T00:00:00,0.0,nan,nan,1.0,80.4297455998082,4.5339372765384605,1.1123811686425198,0.2336108229419571
all17,48,alpha000,2023-08-10T00:00:00,0.13894939599988904,2.631271878646441,0.5064177362893816,0.8075388026607538,777.7232347393317,16.239273128837567,7.47869385037939,0.7549417623532833
all17,48,alpha000,2023-08-19T00:00:00,0.0,0.0,0.0,nan,137.96540510520617,7.124224570333752,0.5975991046350699,0.2579877074765062
all17,48,alpha000,2023-08-21T00:00:00,0.0,nan,nan,1.0,73.7829353079689,3.2497787251312107,2.054937220582085,0.3055308559326028
all17,48,alpha000,2023-08-25T00:00:00,0.0,13.416666666666666,0.0,1.0,86.586205564769,4.91958734140072,0.6472609889569001,0.2113789659308796
all17,48,alpha000,2023-09-01T00:00:00,nan,nan,nan,nan,12.530803497885548,2.2457518052459866,0.12045778740817771,0.11346082152426101
all17,48,alpha000,2023-09-07T00:00:00,0.005691856452726018,0.2429718875502008,0.010040160642570281,0.9586776859504132,284.23522253454826,9.75555876600543,1.0762308560448643,0.40771465230647075
all17,48,alpha025,2023-05-07T00:00:00,nan,nan,nan,nan,0.190514846882569,0.10518552589161309,0.0018907919694267886,0.004364855402047837
all17,48,alpha025,2023-05-15T00:00:00,0.0,0.0,0.0,nan,25.38831491567553,2.0437861054224937,0.178695783139781,0.08023939624217832
all17,48,alpha025,2023-05-21T00:00:00,nan,nan,nan,nan,0.053909233191238776,0.07897640756187368,0.0009204308610419407,0.002646747318530668
all17,48,alpha025,2023-06-03T00:00:00,nan,nan,nan,nan,0.03918729518581948,0.08778483265635614,0.0005237866582775177,0.004221831846558781
all17,48,alpha025,2023-06-14T00:00:00,nan,nan,nan,nan,2.9786592924708564,0.7579952121801016,0.022768827390181264,0.03517881757239713
all17,48,alpha025,2023-06-26T00:00:00,0.0,nan,nan,1.0,54.96696583908879,3.9228864640393835,1.575418399233981,0.33532799211994685
all17,48,alpha025,2023-07-02T00:00:00,0.0,0.0,0.0,nan,135.36891090278098,6.053891826744783,0.6081758877803619,0.20129462397180006
all17,48,alpha025,2023-07-10T00:00:00,0.0362527652613379,2.388888888888889,0.14682539682539683,0.9385382059800664,336.6611199836951,11.962692454711858,3.7695393656391314,0.6331362956370137
all17,48,alpha025,2023-07-20T00:00:00,0.0,0.0,0.0,nan,711.5189554485289,13.695872088784409,2.533923400164531,0.5416023077461446
all17,48,alpha025,2023-07-30T00:00:00,0.2615696997584473,2.185213414634146,0.694359756097561,0.6822462504359958,2583.057534304189,32.79708942443344,16.698933114607517,1.8762765207263448
all17,48,alpha025,2023-08-07T00:00:00,0.0,nan,nan,1.0,20.59232678664459,2.2622317983729348,0.35531985186374754,0.12615421777057725
all17,48,alpha025,2023-08-10T00:00:00,0.0,0.7922987164527421,0.0,1.0,577.7157881245881,15.388355201635555,4.288344756543847,0.6913080790343221
all17,48,alpha025,2023-08-19T00:00:00,0.0,0.0,0.0,nan,145.82471532250193,7.314369449976452,0.6053760237830637,0.2523657128200526
all17,48,alpha025,2023-08-21T00:00:00,0.0,nan,nan,1.0,22.836767705372406,1.7453132905209778,0.9688001346882729,0.20469098251009832
all17,48,alpha025,2023-08-25T00:00:00,0.0,16.916666666666668,0.0,1.0,91.06010933693413,4.380381885765911,0.7834984130173476,0.20524957047360065
all17,48,alpha025,2023-09-01T00:00:00,nan,nan,nan,nan,11.372949988174915,2.1829501739431865,0.09696492880110798,0.10519245585282702
all17,48,alpha025,2023-09-07T00:00:00,0.0,0.09236947791164658,0.0,1.0,328.41766979933317,10.908611251723814,0.9497826446876412,0.4045111816104141
all17,48,alpha050,2023-05-07T00:00:00,nan,nan,nan,nan,0.08603385596731464,0.0777690223417964,0.0010050334164608261,0.0032874294279705346
all17,48,alpha050,2023-05-15T00:00:00,0.0,0.0,0.0,nan,25.59424370367504,2.0335752144068904,0.17698967466539808,0.07547331337573203
all17,48,alpha050,2023-05-21T00:00:00,nan,nan,nan,nan,0.05334548982436018,0.0785359849606685,0.0009106899594387574,0.0026372728473410397
all17,48,alpha050,2023-06-03T00:00:00,nan,nan,nan,nan,0.11529087893241943,0.14845084387638552,0.0014399089187778762,0.007332133762276458
all17,48,alpha050,2023-06-14T00:00:00,nan,nan,nan,nan,1.376590573514023,0.3696545118324136,0.016462995578367924,0.01717213834880348
all17,48,alpha050,2023-06-26T00:00:00,nan,nan,nan,nan,38.300494355433585,3.2142354690615553,0.6149372916632225,0.2652313817773806
all17,48,alpha050,2023-07-02T00:00:00,0.0,0.0,0.0,nan,136.93456084816842,6.110489749988586,0.5820674550454814,0.19272203960703016
all17,48,alpha050,2023-07-10T00:00:00,0.011265510695795553,1.7341269841269842,0.04365079365079365,0.9748283752860412,312.46934658981394,11.285210028607953,2.8422315441895716,0.5932268023230302
all17,48,alpha050,2023-07-20T00:00:00,0.0,0.0,0.0,nan,697.9254624552127,13.3238036561599,2.651698621265263,0.5578492049998194
all17,48,alpha050,2023-07-30T00:00:00,0.24549458345290534,1.9012957317073171,0.6451981707317073,0.6606534375626378,1454.9706989618453,25.905514601076597,12.067830720147747,1.663297991229629
all17,48,alpha050,2023-08-07T00:00:00,nan,nan,nan,nan,6.36366101158948,1.2880440061717395,0.11609639159879512,0.07519638132090961
all17,48,alpha050,2023-08-10T00:00:00,0.0,0.35822637106184363,0.0,1.0,506.4934916638646,14.22513516827951,3.1079114586217162,0.6090660334319447
all17,48,alpha050,2023-08-19T00:00:00,0.0,0.0,0.0,nan,142.61699062439158,7.236631202134063,0.6023111055703478,0.257630044374111
all17,48,alpha050,2023-08-21T00:00:00,0.0,nan,nan,1.0,15.058229657680267,1.2226439891720575,0.4041661251622977,0.14970778817560432
all17,48,alpha050,2023-08-25T00:00:00,0.0,48.083333333333336,0.0,1.0,266.631216226806,8.466746828140009,1.7842496408785817,0.349243151198528
all17,48,alpha050,2023-09-01T00:00:00,nan,nan,nan,nan,16.951650047992686,2.5992063670630787,0.15023052488926264,0.12685675337115826
all17,48,alpha050,2023-09-07T00:00:00,0.0,0.0,0.0,nan,341.44841274422987,11.196398125160437,0.8048943658776138,0.39188160540735495
all17,48,alpha075,2023-05-07T00:00:00,nan,nan,nan,nan,0.1650502246281916,0.08759108216824874,0.0018701595917421975,0.0037503716914172344
all17,48,alpha075,2023-05-15T00:00:00,0.0,0.0,0.0,nan,24.1777578175544,1.9774755376316957,0.1765017894999622,0.07816459498579971
all17,48,alpha075,2023-05-21T00:00:00,nan,nan,nan,nan,0.05054530537063125,0.07662249076074992,0.0008657297064583077,0.002562682554227433
all17,48,alpha075,2023-06-03T00:00:00,nan,nan,nan,nan,0.22289403854296405,0.20459566482575686,0.002058874429432087,0.009549886799665655
all17,48,alpha075,2023-06-14T00:00:00,nan,nan,nan,nan,0.36196157169132204,0.15564596056306246,0.003915279095091108,0.008284333099331544
all17,48,alpha075,2023-06-26T00:00:00,nan,nan,nan,nan,35.59521024515509,3.0547782878395373,0.6966557592071398,0.25763194623731506
all17,48,alpha075,2023-07-02T00:00:00,0.0,0.0,0.0,nan,135.78931469108588,6.07535282409243,0.5795875366027227,0.19226855209852378
all17,48,alpha075,2023-07-10T00:00:00,0.014055358745178468,2.9761904761904763,0.05952380952380952,0.98,398.3266315801448,13.098168435066004,4.972619233670231,0.6653180193874856
all17,48,alpha075,2023-07-20T00:00:00,0.0,0.15418894830659535,0.0,1.0,734.1200371944614,14.234975019649939,3.2699701001260286,0.6288337404565723
all17,48,alpha075,2023-07-30T00:00:00,0.2408186880723792,1.4782774390243902,0.604420731707317,0.5911317349832431,839.8192570320167,20.10015007591613,8.958228968117858,1.4108850527945778
all17,48,alpha075,2023-08-07T00:00:00,nan,nan,nan,nan,6.671643153554828,1.3750280536482762,0.11958117169549369,0.07808420974890394
all17,48,alpha075,2023-08-10T00:00:00,0.0,0.38156359393232203,0.0,1.0,523.6133234433377,14.830441948525086,3.9600411329026395,0.6814170242999569
all17,48,alpha075,2023-08-19T00:00:00,0.0,0.19444444444444445,0.0,1.0,139.4610343362169,7.115539129856882,0.6373686938153371,0.25735497722826106
all17,48,alpha075,2023-08-21T00:00:00,nan,nan,nan,nan,17.0755356481457,1.2520194730683585,0.31407855923036226,0.13591897196417685
all17,48,alpha075,2023-08-25T00:00:00,0.0,46.833333333333336,0.0,1.0,320.71697061945497,11.226689159825236,1.650292311747852,0.47061947739533516
all17,48,alpha075,2023-09-01T00:00:00,0.0,nan,nan,1.0,40.18074269883405,3.8342507584550787,0.45579098376181393,0.19438475842647282
all17,48,alpha075,2023-09-07T00:00:00,0.0,0.0,0.0,nan,346.2628312389769,11.263375883850388,0.7986721484176234,0.38930625486258325
all17,48,alpha100,2023-05-07T00:00:00,nan,nan,nan,nan,0.08101684215893301,0.0497619554875837,0.0012347747147792136,0.002619245591684246
all17,48,alpha100,2023-05-15T00:00:00,0.0,0.0,0.0,nan,17.570068378088624,1.8788498282555075,0.19446390159062987,0.11650342136176005
all17,48,alpha100,2023-05-21T00:00:00,nan,nan,nan,nan,0.044683830791967784,0.07376460811280101,0.0008688382220839132,0.0027176773475360728
all17,48,alpha100,2023-06-03T00:00:00,nan,nan,nan,nan,1.2543751066464075,0.5412334084198214,0.009978456979647528,0.023316664280377167
all17,48,alpha100,2023-06-14T00:00:00,nan,nan,nan,nan,0.11927062048169189,0.09577014277787768,0.0017803455933363287,0.004851052966477408
all17,48,alpha100,2023-06-26T00:00:00,0.0,nan,nan,1.0,66.11135436901637,3.952358027203905,1.9353796944318564,0.345201872579774
all17,48,alpha100,2023-07-02T00:00:00,0.0,0.0,0.0,nan,133.95826876460046,6.036333052380037,0.576594535991858,0.19198316733756013
all17,48,alpha100,2023-07-10T00:00:00,0.0038360762894478814,4.825396825396825,0.01984126984126984,0.9958881578947368,513.9479623554728,14.494734923700358,6.638285671762364,0.7445877771625569
all17,48,alpha100,2023-07-20T00:00:00,0.0017078009620982322,0.6408199643493762,0.00267379679144385,0.9958275382475661,959.5360402157113,16.492942583222106,4.700987654669473,0.7612866355997921
all17,48,alpha100,2023-07-30T00:00:00,0.2622601763035811,1.686356707317073,0.682545731707317,0.5952542372881356,1333.3881303555106,22.898797533856992,10.76088503839065,1.5099011007723666
all17,48,alpha100,2023-08-07T00:00:00,nan,nan,nan,nan,6.249358250664351,1.4091051999108601,0.11838945660877137,0.08054241424986536
all17,48,alpha100,2023-08-10T00:00:00,0.009562659669787019,0.73512252042007,0.028004667444574097,0.9619047619047619,514.036984866506,14.242445504487174,4.374767895466413,0.712418255713991
all17,48,alpha100,2023-08-19T00:00:00,0.0,0.32407407407407407,0.0,1.0,142.6895434726376,7.02992116186779,0.7185567951854364,0.2682347979707786
all17,48,alpha100,2023-08-21T00:00:00,nan,nan,nan,nan,18.845130989220536,1.3259375040440233,0.32579446989344757,0.13894938035084503
all17,48,alpha100,2023-08-25T00:00:00,0.0027143376925912893,171.33333333333334,0.5,0.9970817120622568,592.0362946117301,14.105207800769378,2.169512172637468,0.6380274480158472
all17,48,alpha100,2023-09-01T00:00:00,0.0,nan,nan,1.0,44.91151522412274,3.691537379403496,0.5946439598861148,0.20721656103395225
all17,48,alpha100,2023-09-07T00:00:00,0.0,0.0,0.0,nan,325.56862439035865,10.814461259820005,0.8426731752092018,0.390712931696168
all17,72,gfs,2023-05-07T00:00:00,nan,nan,nan,nan,0.02766272226592787,0.020296341578038245,4.573953648419287e-06,8.757126538286097e-05
all17,72,gfs,2023-05-15T00:00:00,0.0,0.0,0.0,nan,14.750970627482399,1.5639558795010144,0.17611181164576206,0.0795390615447222
all17,72,gfs,2023-05-21T00:00:00,nan,nan,nan,nan,1.0898027471905622,0.24066804142649467,0.0008787187914700346,0.00274744834256985
all17,72,gfs,2023-06-03T00:00:00,nan,nan,nan,nan,0.02684184841511389,0.05331809185733361,0.0006411720964974643,0.0038716833371819684
all17,72,gfs,2023-06-14T00:00:00,nan,nan,nan,nan,0.01807836209428919,0.037942477882222506,0.00018369236380136992,0.0005642809149852848
all17,72,gfs,2023-06-26T00:00:00,0.0,nan,nan,1.0,40.25910639273752,2.6811210889075343,0.6872765647921975,0.1798107811043873
all17,72,gfs,2023-07-02T00:00:00,0.0,0.0,0.0,nan,80.12913116292133,3.9462291775720493,0.6796098672604841,0.20708802246349414
all17,72,gfs,2023-07-10T00:00:00,0.0,3.75,0.0,1.0,332.59331208557967,11.203998472947932,4.848925962610963,0.7438581630948667
all17,72,gfs,2023-07-20T00:00:00,0.07572691218975988,1.2998220640569396,0.2117437722419929,0.83709787816564,510.34176421714284,10.76181441721514,4.853630003547452,0.7028637443367985
all17,72,gfs,2023-07-30T00:00:00,0.1654906619315796,0.4180640243902439,0.31021341463414637,0.25797629899726526,577.4354536332397,13.951918819267144,6.059944687361899,1.068726009675856
all17,72,gfs,2023-08-07T00:00:00,nan,nan,nan,nan,5.571603506804623,1.049293695672614,0.14841925849726784,0.08310143055692784
all17,72,gfs,2023-08-10T00:00:00,0.008017020166945334,0.6941860465116279,0.020930232558139535,0.9698492462311558,292.13865898561136,8.330170845815019,3.055569186381758,0.4918793381863351
all17,72,gfs,2023-08-19T00:00:00,0.03889120017002432,3.6666666666666665,0.26851851851851855,0.9267676767676768,80.48632105325454,4.627826218325469,1.86902901211698,0.34342467395842036
all17,72,gfs,2023-08-21T00:00:00,nan,nan,nan,nan,55.93500222824387,3.674301692007992,0.3622326009240926,0.15764265496128863
all17,72,gfs,2023-08-25T00:00:00,0.0,0.0,0.0,nan,26.91385323109121,2.3602672103010054,0.17567717498112084,0.14005713963082878
all17,72,gfs,2023-09-01T00:00:00,nan,nan,nan,nan,10.079432289722197,1.4854749321841547,0.1905592663857784,0.09499666301869322
all17,72,gfs,2023-09-07T00:00:00,0.03881300527594876,1.895582329317269,0.23694779116465864,0.875,157.93832691745934,6.550083566237041,1.5308358195770697,0.43307589558134185
all17,72,alpha000,2023-05-07T00:00:00,nan,nan,nan,nan,0.2444824671055563,0.13094637715841678,0.0017813073132587154,0.0036260692431458064
all17,72,alpha000,2023-05-15T00:00:00,0.0,0.0,0.0,nan,19.680454785332756,1.893303215206755,0.18183900461504096,0.08226509147263966
all17,72,alpha000,2023-05-21T00:00:00,nan,nan,nan,nan,0.06737900503412358,0.10349858319733095,0.0009212784522508893,0.0026462415907622682
all17,72,alpha000,2023-06-03T00:00:00,nan,nan,nan,nan,0.030425700526848367,0.07043280213655284,0.0003435206292811306,0.00281039034245017
all17,72,alpha000,2023-06-14T00:00:00,nan,nan,nan,nan,16.199688677326662,2.1538414873640743,0.11646621831997958,0.06427582833908778
all17,72,alpha000,2023-06-26T00:00:00,0.0,nan,nan,1.0,130.051607336529,7.412398832158572,1.5360021621332356,0.39664183653250373
all17,72,alpha000,2023-07-02T00:00:00,0.0,2.1517857142857144,0.0,1.0,219.77006245247236,7.457733300190515,0.8457939608314194,0.26546972586472456
all17,72,alpha000,2023-07-10T00:00:00,0.002153306905581931,4.835616438356165,0.017123287671232876,0.9964589235127479,490.6933607241251,13.23612544118906,6.86037144334049,0.7483908782292742
all17,72,alpha000,2023-07-20T00:00:00,0.017314323834381713,0.17793594306049823,0.026690391459074734,0.85,483.18892577054174,11.599482717499354,3.23267692858774,0.6160404789662538
all17,72,alpha000,2023-07-30T00:00:00,0.22446739291376475,1.6779725609756098,0.6817835365853658,0.5936861230978878,1500.2483036446788,21.580401325967152,13.300538227302745,1.633977746075631
all17,72,alpha000,2023-08-07T00:00:00,0.0,nan,nan,1.0,106.94764152410119,5.7166765727351745,1.1123811686425198,0.2336108229419571
all17,72,alpha000,2023-08-10T00:00:00,0.11239572871497723,2.7627906976744185,0.5058139534883721,0.8169191919191919,589.4994747201287,12.806390773017512,7.47869385037939,0.7549417623532833
all17,72,alpha000,2023-08-19T00:00:00,0.0,0.0,0.0,nan,102.64721054871553,6.01062208939071,0.5975991046350699,0.2579877074765062
all17,72,alpha000,2023-08-21T00:00:00,0.0,nan,nan,1.0,146.70798754917425,5.892365046794999,2.054937220582085,0.3055308559326028
all17,72,alpha000,2023-08-25T00:00:00,0.0,13.416666666666666,0.0,1.0,65.78912608097123,4.575186185667727,0.6472609889569001,0.2113789659308796
all17,72,alpha000,2023-09-01T00:00:00,nan,nan,nan,nan,11.68213214472383,2.3166173521410176,0.12045778740817771,0.11346082152426101
all17,72,alpha000,2023-09-07T00:00:00,0.004997727617027723,0.25301204819277107,0.010040160642570281,0.9603174603174603,209.08446924407878,8.068614312467997,1.0762308560448643,0.40771465230647075
all17,72,alpha025,2023-05-07T00:00:00,nan,nan,nan,nan,0.4107476914053813,0.19542557523326873,0.0018907919694267886,0.004364855402047837
all17,72,alpha025,2023-05-15T00:00:00,0.0,0.0,0.0,nan,19.41104609462652,1.8591891445652957,0.178695783139781,0.08023939624217832
all17,72,alpha025,2023-05-21T00:00:00,nan,nan,nan,nan,0.0675707876577259,0.1035917499776733,0.0009204308610419407,0.002646747318530668
all17,72,alpha025,2023-06-03T00:00:00,nan,nan,nan,nan,0.10829049751467804,0.11994564686910543,0.0005237866582775177,0.004221831846558781
all17,72,alpha025,2023-06-14T00:00:00,nan,nan,nan,nan,5.600990190512655,1.2524249679180797,0.022768827390181264,0.03517881757239713
all17,72,alpha025,2023-06-26T00:00:00,0.0,nan,nan,1.0,87.46154210088513,5.075697624229857,1.575418399233981,0.33532799211994685
all17,72,alpha025,2023-07-02T00:00:00,0.0,0.24107142857142858,0.0,1.0,106.6314669232311,5.2111558041105495,0.6081758877803619,0.20129462397180006
all17,72,alpha025,2023-07-10T00:00:00,0.030736040112873432,2.0616438356164384,0.1267123287671233,0.9385382059800664,267.1539671888317,10.610684558724707,3.7695393656391314,0.6331362956370137
all17,72,alpha025,2023-07-20T00:00:00,0.0,0.0,0.0,nan,495.99262559232716,11.099078723423892,2.533923400164531,0.5416023077461446
all17,72,alpha025,2023-07-30T00:00:00,0.1755741820296427,2.732088414634146,0.694359756097561,0.7458501883107825,2385.2085905487165,29.542124452284586,16.698933114607517,1.8762765207263448
all17,72,alpha025,2023-08-07T00:00:00,0.0,nan,nan,1.0,30.714320323285037,3.0791972235926384,0.35531985186374754,0.12615421777057725
all17,72,alpha025,2023-08-10T00:00:00,0.0,1.1604651162790698,0.0,1.0,549.1267318134725,14.054571813322912,4.288344756543847,0.6913080790343221
all17,72,alpha025,2023-08-19T00:00:00,0.0,0.0,0.0,nan,101.86702716302307,5.71739726856202,0.6053760237830637,0.2523657128200526
all17,72,alpha025,2023-08-21T00:00:00,0.0,nan,nan,1.0,64.08942690480846,4.0402480785843045,0.9688001346882729,0.20469098251009832
all17,72,alpha025,2023-08-25T00:00:00,0.0,16.916666666666668,0.0,1.0,63.9310360194589,3.647312461500234,0.7834984130173476,0.20524957047360065
all17,72,alpha025,2023-09-01T00:00:00,nan,nan,nan,nan,9.103589343072379,1.9694675416706942,0.09696492880110798,0.10519245585282702
all17,72,alpha025,2023-09-07T00:00:00,0.0,0.09236947791164658,0.0,1.0,237.0603211083915,8.82072484896256,0.9497826446876412,0.4045111816104141
all17,72,alpha050,2023-05-07T00:00:00,nan,nan,nan,nan,0.5449828302851465,0.21571357675558162,0.0010050334164608261,0.0032874294279705346
all17,72,alpha050,2023-05-15T00:00:00,0.0,0.0,0.0,nan,19.47548619184117,1.8311490578954472,0.17698967466539808,0.07547331337573203
all17,72,alpha050,2023-05-21T00:00:00,nan,nan,nan,nan,0.06522131871135402,0.10307591154753509,0.0009106899594387574,0.0026372728473410397
all17,72,alpha050,2023-06-03T00:00:00,nan,nan,nan,nan,0.5661429097675527,0.3149653662843098,0.0014399089187778762,0.007332133762276458
all17,72,alpha050,2023-06-14T00:00:00,nan,nan,nan,nan,3.7442797066688236,0.8317015869760116,0.016462995578367924,0.01717213834880348
all17,72,alpha050,2023-06-26T00:00:00,nan,nan,nan,nan,52.214719033002694,4.345884810945674,0.6149372916632225,0.2652313817773806
all17,72,alpha050,2023-07-02T00:00:00,0.0,0.15178571428571427,0.0,1.0,97.39579449553541,4.575420534676917,0.5820674550454814,0.19272203960703016
all17,72,alpha050,2023-07-10T00:00:00,0.009473270357828079,1.5171232876712328,0.03767123287671233,0.9751693002257337,244.03648626469823,9.982353499418924,2.8422315441895716,0.5932268023230302
all17,72,alpha050,2023-07-20T00:00:00,0.0,0.0,0.0,nan,490.10417134654574,10.874391099285981,2.651698621265263,0.5578492049998194
all17,72,alpha050,2023-07-30T00:00:00,0.16478403546838852,2.5842225609756095,0.6451981707317073,0.7503318094676301,1520.8267481466191,26.125491770674326,12.067830720147747,1.663297991229629
all17,72,alpha050,2023-08-07T00:00:00,nan,nan,nan,nan,5.476710538283004,1.322757479937044,0.11609639159879512,0.07519638132090961
all17,72,alpha050,2023-08-10T00:00:00,0.0,0.6558139534883721,0.0,1.0,437.74725376852825,13.107226585669405,3.1079114586217162,0.6090660334319447
all17,72,alpha050,2023-08-19T00:00:00,0.0,0.0,0.0,nan,98.13054414715745,5.4599688145393985,0.6023111055703478,0.257630044374111
all17,72,alpha050,2023-08-21T00:00:00,0.0,nan,nan,1.0,50.1029745031634,3.4252670546627937,0.4041661251622977,0.14970778817560432
all17,72,alpha050,2023-08-25T00:00:00,0.0,51.333333333333336,0.0,1.0,213.74902502970005,7.426912650102088,1.7842496408785817,0.349243151198528
all17,72,alpha050,2023-09-01T00:00:00,nan,nan,nan,nan,13.814294679431079,2.4576311771037997,0.15023052488926264,0.12685675337115826
all17,72,alpha050,2023-09-07T00:00:00,0.0,0.0,0.0,nan,246.56965702156126,9.104725043766507,0.8048943658776138,0.39188160540735495
all17,72,alpha075,2023-05-07T00:00:00,nan,nan,nan,nan,0.5948649437690168,0.20994662873571424,0.0018701595917421975,0.0037503716914172344
all17,72,alpha075,2023-05-15T00:00:00,0.0,0.0,0.0,nan,18.560059271364597,1.8052488747586573,0.1765017894999622,0.07816459498579971
all17,72,alpha075,2023-05-21T00:00:00,nan,nan,nan,nan,0.10786603168743066,0.11732504055545487,0.0008657297064583077,0.002562682554227433
all17,72,alpha075,2023-06-03T00:00:00,nan,nan,nan,nan,3.091422491805476,0.6072658465812095,0.002058874429432087,0.009549886799665655
all17,72,alpha075,2023-06-14T00:00:00,nan,nan,nan,nan,4.960867858643984,0.6946232409649852,0.003915279095091108,0.008284333099331544
all17,72,alpha075,2023-06-26T00:00:00,nan,nan,nan,nan,53.434889500933515,4.393081153347307,0.6966557592071398,0.25763194623731506
all17,72,alpha075,2023-07-02T00:00:00,0.0,0.0,0.0,nan,91.69905757560575,4.314426398608944,0.5795875366027227,0.19226855209852378
all17,72,alpha075,2023-07-10T00:00:00,0.00929467271858576,2.691780821917808,0.05136986301369863,0.9809160305343512,303.29315092418113,11.024588177707765,4.972619233670231,0.6653180193874856
all17,72,alpha075,2023-07-20T00:00:00,0.0,0.20373665480427047,0.0,1.0,546.3443360777835,12.300024284670101,3.2699701001260286,0.6288337404565723
all17,72,alpha075,2023-07-30T00:00:00,0.16164542076091207,1.8044969512195121,0.604420731707317,0.6650475184794087,812.9289729404386,18.855842898825617,8.958228968117858,1.4108850527945778
all17,72,alpha075,2023-08-07T00:00:00,nan,nan,nan,nan,5.607466615577072,1.3597153885294815,0.11958117169549369,0.07808420974890394
all17,72,alpha075,2023-08-10T00:00:00,0.0,0.8883720930232558,0.0,1.0,528.2658071464136,14.07675117029769,3.9600411329026395,0.6814170242999569
all17,72,alpha075,2023-08-19T00:00:00,0.0,0.19444444444444445,0.0,1.0,94.46291071636938,5.1558337426513585,0.6373686938153371,0.25735497722826106
all17,72,alpha075,2023-08-21T00:00:00,0.0,nan,nan,1.0,57.517934325509536,3.682952578518539,0.31407855923036226,0.13591897196417685
all17,72,alpha075,2023-08-25T00:00:00,0.0,55.0,0.0,1.0,272.20021027865005,10.036909083788501,1.650292311747852,0.47061947739533516
all17,72,alpha075,2023-09-01T00:00:00,0.0,nan,nan,1.0,48.229735427844936,4.074173381402878,0.45579098376181393,0.19438475842647282
all17,72,alpha075,2023-09-07T00:00:00,0.0,0.0,0.0,nan,248.79790330722358,9.026389302926452,0.7986721484176234,0.38930625486258325
all17,72,alpha100,2023-05-07T00:00:00,nan,nan,nan,nan,0.2595766740786319,0.11191849460345167,0.0012347747147792136,0.002619245591684246
all17,72,alpha100,2023-05-15T00:00:00,0.0,0.0,0.0,nan,20.906979236999224,2.5791870692537704,0.19446390159062987,0.11650342136176005
all17,72,alpha100,2023-05-21T00:00:00,nan,nan,nan,nan,0.07053027184099876,0.11103366079686186,0.0008688382220839132,0.0027176773475360728
all17,72,alpha100,2023-06-03T00:00:00,0.0,nan,nan,1.0,23.94833348750331,1.7021520468895572,0.009978456979647528,0.023316664280377167
all17,72,alpha100,2023-06-14T00:00:00,nan,nan,nan,nan,0.7946809017748183,0.29410616971846987,0.0017803455933363287,0.004851052966477408
all17,72,alpha100,2023-06-26T00:00:00,0.0,nan,nan,1.0,151.3208362356421,6.604253031499321,1.9353796944318564,0.345201872579774
all17,72,alpha100,2023-07-02T00:00:00,0.0,0.0,0.0,nan,90.34137548639366,4.248305386532979,0.576594535991858,0.19198316733756013
all17,72,alpha100,2023-07-10T00:00:00,0.00296753071447855,4.181506849315069,0.017123287671232876,0.9959049959049959,378.87790429953515,12.055942401938461,6.638285671762364,0.7445877771625569
all17,72,alpha100,2023-07-20T00:00:00,0.0011222692036645526,1.1387900355871887,0.0026690391459074734,0.99765625,860.4505939896288,16.116142972016984,4.700987654669473,0.7612866355997921
all17,72,alpha100,2023-07-30T00:00:00,0.17603765258733528,1.8864329268292683,0.682545731707317,0.6381818181818182,1056.0395355999997,19.044271353016118,10.76088503839065,1.5099011007723666
all17,72,alpha100,2023-08-07T00:00:00,nan,nan,nan,nan,4.908545275380982,1.2876351203393408,0.11838945660877137,0.08054241424986536
all17,72,alpha100,2023-08-10T00:00:00,0.006418771559172108,1.4883720930232558,0.027906976744186046,0.98125,595.9312904155669,15.109508449075872,4.374767895466413,0.712418255713991
all17,72,alpha100,2023-08-19T00:00:00,0.0,0.35185185185185186,0.0,1.0,100.22555130382533,5.577263898480975,0.7185567951854364,0.2682347979707786
all17,72,alpha100,2023-08-21T00:00:00,0.0,nan,nan,1.0,75.68415912380357,3.9718257831873767,0.32579446989344757,0.13894938035084503
all17,72,alpha100,2023-08-25T00:00:00,0.001727305804376275,237.16666666666666,0.5,0.9978917779339423,679.4396977016045,16.67483877445567,2.169512172637468,0.6380274480158472
all17,72,alpha100,2023-09-01T00:00:00,0.0,nan,nan,1.0,107.19395568279853,5.2049539376734675,0.5946439598861148,0.20721656103395225
all17,72,alpha100,2023-09-07T00:00:00,0.0,0.0,0.0,nan,234.43043540083673,8.708731863538741,0.8426731752092018,0.390712931696168
original12,48,gfs,2023-05-07T00:00:00,nan,nan,nan,nan,8.065584141610334e-05,0.0011137331566693463,4.573953648419287e-06,8.757126538286097e-05
original12,48,gfs,2023-05-21T00:00:00,nan,nan,nan,nan,0.0415079620177095,0.06898509673038723,0.0008787187914700346,0.00274744834256985
original12,48,gfs,2023-06-03T00:00:00,nan,nan,nan,nan,0.03673197567326301,0.06760349355877854,0.0006411720964974643,0.0038716833371819684
original12,48,gfs,2023-06-14T00:00:00,nan,nan,nan,nan,0.005827746205480941,0.013467472067203846,0.00018369236380136992,0.0005642809149852848
original12,48,gfs,2023-06-26T00:00:00,0.0,nan,nan,1.0,36.31542345099758,2.7555340793571745,0.6872765647921975,0.1798107811043873
original12,48,gfs,2023-07-10T00:00:00,0.0,2.9206349206349205,0.0,1.0,316.3729045477327,11.141363472362052,4.848925962610963,0.7438581630948667
original12,48,gfs,2023-07-20T00:00:00,0.09781392824510653,1.1987522281639929,0.21212121212121213,0.8230483271375465,714.6402777918911,14.235924439376685,4.853630003547452,0.7028637443367985
original12,48,gfs,2023-07-30T00:00:00,0.1654906619315796,0.4180640243902439,0.31021341463414637,0.25797629899726526,851.0623642300665,19.672969055408856,6.059944687361899,1.068726009675856
original12,48,gfs,2023-08-07T00:00:00,nan,nan,nan,nan,6.429216740307011,1.1635853591869776,0.14841925849726784,0.08310143055692784
original12,48,gfs,2023-08-21T00:00:00,nan,nan,nan,nan,16.07910443026675,1.2706029131219785,0.3622326009240926,0.15764265496128863
original12,48,gfs,2023-09-01T00:00:00,nan,nan,nan,nan,14.659883581071735,1.9726834451412707,0.1905592663857784,0.09499666301869322
original12,48,gfs,2023-09-07T00:00:00,0.060262297665288865,1.6606425702811245,0.23694779116465864,0.8573155985489722,179.47163719638596,7.447196415524452,1.5308358195770697,0.43307589558134185
original12,48,alpha000,2023-05-07T00:00:00,nan,nan,nan,nan,0.17177758429318357,0.08762896898279772,0.0017813073132587154,0.0036260692431458064
original12,48,alpha000,2023-05-21T00:00:00,nan,nan,nan,nan,0.05395986737180803,0.07908413754367125,0.0009212784522508893,0.0026462415907622682
original12,48,alpha000,2023-06-03T00:00:00,nan,nan,nan,nan,0.018586922025597058,0.05352032907711811,0.0003435206292811306,0.00281039034245017
original12,48,alpha000,2023-06-14T00:00:00,nan,nan,nan,nan,13.306421261455817,1.597604744914842,0.11646621831997958,0.06427582833908778
original12,48,alpha000,2023-06-26T00:00:00,0.0,nan,nan,1.0,114.04729434547457,6.404219445754047,1.5360021621332356,0.39664183653250373
original12,48,alpha000,2023-07-10T00:00:00,0.0034784188474785037,4.686507936507937,0.01984126984126984,0.995766299745978,580.981533150331,14.445620456409408,6.86037144334049,0.7483908782292742
original12,48,alpha000,2023-07-20T00:00:00,0.025595087407346877,0.08110516934046345,0.026737967914438502,0.6703296703296703,634.7165034906594,13.238022039715446,3.23267692858774,0.6160404789662538
original12,48,alpha000,2023-07-30T00:00:00,0.2656960977346603,1.650533536585366,0.6817835365853658,0.5869314246132533,2179.7387050540055,29.488903722812328,13.300538227302745,1.633977746075631
original12,48,alpha000,2023-08-07T00:00:00,0.0,nan,nan,1.0,80.4297455998082,4.5339372765384605,1.1123811686425198,0.2336108229419571
original12,48,alpha000,2023-08-21T00:00:00,0.0,nan,nan,1.0,73.7829353079689,3.2497787251312107,2.054937220582085,0.3055308559326028
original12,48,alpha000,2023-09-01T00:00:00,nan,nan,nan,nan,12.530803497885548,2.2457518052459866,0.12045778740817771,0.11346082152426101
original12,48,alpha000,2023-09-07T00:00:00,0.005691856452726018,0.2429718875502008,0.010040160642570281,0.9586776859504132,284.23522253454826,9.75555876600543,1.0762308560448643,0.40771465230647075
original12,48,alpha025,2023-05-07T00:00:00,nan,nan,nan,nan,0.190514846882569,0.10518552589161309,0.0018907919694267886,0.004364855402047837
original12,48,alpha025,2023-05-21T00:00:00,nan,nan,nan,nan,0.053909233191238776,0.07897640756187368,0.0009204308610419407,0.002646747318530668
original12,48,alpha025,2023-06-03T00:00:00,nan,nan,nan,nan,0.03918729518581948,0.08778483265635614,0.0005237866582775177,0.004221831846558781
original12,48,alpha025,2023-06-14T00:00:00,nan,nan,nan,nan,2.9786592924708564,0.7579952121801016,0.022768827390181264,0.03517881757239713
original12,48,alpha025,2023-06-26T00:00:00,0.0,nan,nan,1.0,54.96696583908879,3.9228864640393835,1.575418399233981,0.33532799211994685
original12,48,alpha025,2023-07-10T00:00:00,0.0362527652613379,2.388888888888889,0.14682539682539683,0.9385382059800664,336.6611199836951,11.962692454711858,3.7695393656391314,0.6331362956370137
original12,48,alpha025,2023-07-20T00:00:00,0.0,0.0,0.0,nan,711.5189554485289,13.695872088784409,2.533923400164531,0.5416023077461446
original12,48,alpha025,2023-07-30T00:00:00,0.2615696997584473,2.185213414634146,0.694359756097561,0.6822462504359958,2583.057534304189,32.79708942443344,16.698933114607517,1.8762765207263448
original12,48,alpha025,2023-08-07T00:00:00,0.0,nan,nan,1.0,20.59232678664459,2.2622317983729348,0.35531985186374754,0.12615421777057725
original12,48,alpha025,2023-08-21T00:00:00,0.0,nan,nan,1.0,22.836767705372406,1.7453132905209778,0.9688001346882729,0.20469098251009832
original12,48,alpha025,2023-09-01T00:00:00,nan,nan,nan,nan,11.372949988174915,2.1829501739431865,0.09696492880110798,0.10519245585282702
original12,48,alpha025,2023-09-07T00:00:00,0.0,0.09236947791164658,0.0,1.0,328.41766979933317,10.908611251723814,0.9497826446876412,0.4045111816104141
original12,48,alpha050,2023-05-07T00:00:00,nan,nan,nan,nan,0.08603385596731464,0.0777690223417964,0.0010050334164608261,0.0032874294279705346
original12,48,alpha050,2023-05-21T00:00:00,nan,nan,nan,nan,0.05334548982436018,0.0785359849606685,0.0009106899594387574,0.0026372728473410397
original12,48,alpha050,2023-06-03T00:00:00,nan,nan,nan,nan,0.11529087893241943,0.14845084387638552,0.0014399089187778762,0.007332133762276458
original12,48,alpha050,2023-06-14T00:00:00,nan,nan,nan,nan,1.376590573514023,0.3696545118324136,0.016462995578367924,0.01717213834880348
original12,48,alpha050,2023-06-26T00:00:00,nan,nan,nan,nan,38.300494355433585,3.2142354690615553,0.6149372916632225,0.2652313817773806
original12,48,alpha050,2023-07-10T00:00:00,0.011265510695795553,1.7341269841269842,0.04365079365079365,0.9748283752860412,312.46934658981394,11.285210028607953,2.8422315441895716,0.5932268023230302
original12,48,alpha050,2023-07-20T00:00:00,0.0,0.0,0.0,nan,697.9254624552127,13.3238036561599,2.651698621265263,0.5578492049998194
original12,48,alpha050,2023-07-30T00:00:00,0.24549458345290534,1.9012957317073171,0.6451981707317073,0.6606534375626378,1454.9706989618453,25.905514601076597,12.067830720147747,1.663297991229629
original12,48,alpha050,2023-08-07T00:00:00,nan,nan,nan,nan,6.36366101158948,1.2880440061717395,0.11609639159879512,0.07519638132090961
original12,48,alpha050,2023-08-21T00:00:00,0.0,nan,nan,1.0,15.058229657680267,1.2226439891720575,0.4041661251622977,0.14970778817560432
original12,48,alpha050,2023-09-01T00:00:00,nan,nan,nan,nan,16.951650047992686,2.5992063670630787,0.15023052488926264,0.12685675337115826
original12,48,alpha050,2023-09-07T00:00:00,0.0,0.0,0.0,nan,341.44841274422987,11.196398125160437,0.8048943658776138,0.39188160540735495
original12,48,alpha075,2023-05-07T00:00:00,nan,nan,nan,nan,0.1650502246281916,0.08759108216824874,0.0018701595917421975,0.0037503716914172344
original12,48,alpha075,2023-05-21T00:00:00,nan,nan,nan,nan,0.05054530537063125,0.07662249076074992,0.0008657297064583077,0.002562682554227433
original12,48,alpha075,2023-06-03T00:00:00,nan,nan,nan,nan,0.22289403854296405,0.20459566482575686,0.002058874429432087,0.009549886799665655
original12,48,alpha075,2023-06-14T00:00:00,nan,nan,nan,nan,0.36196157169132204,0.15564596056306246,0.003915279095091108,0.008284333099331544
original12,48,alpha075,2023-06-26T00:00:00,nan,nan,nan,nan,35.59521024515509,3.0547782878395373,0.6966557592071398,0.25763194623731506
original12,48,alpha075,2023-07-10T00:00:00,0.014055358745178468,2.9761904761904763,0.05952380952380952,0.98,398.3266315801448,13.098168435066004,4.972619233670231,0.6653180193874856
original12,48,alpha075,2023-07-20T00:00:00,0.0,0.15418894830659535,0.0,1.0,734.1200371944614,14.234975019649939,3.2699701001260286,0.6288337404565723
original12,48,alpha075,2023-07-30T00:00:00,0.2408186880723792,1.4782774390243902,0.604420731707317,0.5911317349832431,839.8192570320167,20.10015007591613,8.958228968117858,1.4108850527945778
original12,48,alpha075,2023-08-07T00:00:00,nan,nan,nan,nan,6.671643153554828,1.3750280536482762,0.11958117169549369,0.07808420974890394
original12,48,alpha075,2023-08-21T00:00:00,nan,nan,nan,nan,17.0755356481457,1.2520194730683585,0.31407855923036226,0.13591897196417685
original12,48,alpha075,2023-09-01T00:00:00,0.0,nan,nan,1.0,40.18074269883405,3.8342507584550787,0.45579098376181393,0.19438475842647282
original12,48,alpha075,2023-09-07T00:00:00,0.0,0.0,0.0,nan,346.2628312389769,11.263375883850388,0.7986721484176234,0.38930625486258325
original12,48,alpha100,2023-05-07T00:00:00,nan,nan,nan,nan,0.08101684215893301,0.0497619554875837,0.0012347747147792136,0.002619245591684246
original12,48,alpha100,2023-05-21T00:00:00,nan,nan,nan,nan,0.044683830791967784,0.07376460811280101,0.0008688382220839132,0.0027176773475360728
original12,48,alpha100,2023-06-03T00:00:00,nan,nan,nan,nan,1.2543751066464075,0.5412334084198214,0.009978456979647528,0.023316664280377167
original12,48,alpha100,2023-06-14T00:00:00,nan,nan,nan,nan,0.11927062048169189,0.09577014277787768,0.0017803455933363287,0.004851052966477408
original12,48,alpha100,2023-06-26T00:00:00,0.0,nan,nan,1.0,66.11135436901637,3.952358027203905,1.9353796944318564,0.345201872579774
original12,48,alpha100,2023-07-10T00:00:00,0.0038360762894478814,4.825396825396825,0.01984126984126984,0.9958881578947368,513.9479623554728,14.494734923700358,6.638285671762364,0.7445877771625569
original12,48,alpha100,2023-07-20T00:00:00,0.0017078009620982322,0.6408199643493762,0.00267379679144385,0.9958275382475661,959.5360402157113,16.492942583222106,4.700987654669473,0.7612866355997921
original12,48,alpha100,2023-07-30T00:00:00,0.2622601763035811,1.686356707317073,0.682545731707317,0.5952542372881356,1333.3881303555106,22.898797533856992,10.76088503839065,1.5099011007723666
original12,48,alpha100,2023-08-07T00:00:00,nan,nan,nan,nan,6.249358250664351,1.4091051999108601,0.11838945660877137,0.08054241424986536
original12,48,alpha100,2023-08-21T00:00:00,nan,nan,nan,nan,18.845130989220536,1.3259375040440233,0.32579446989344757,0.13894938035084503
original12,48,alpha100,2023-09-01T00:00:00,0.0,nan,nan,1.0,44.91151522412274,3.691537379403496,0.5946439598861148,0.20721656103395225
original12,48,alpha100,2023-09-07T00:00:00,0.0,0.0,0.0,nan,325.56862439035865,10.814461259820005,0.8426731752092018,0.390712931696168
original12,72,gfs,2023-05-07T00:00:00,nan,nan,nan,nan,0.02766272226592787,0.020296341578038245,4.573953648419287e-06,8.757126538286097e-05
original12,72,gfs,2023-05-21T00:00:00,nan,nan,nan,nan,1.0898027471905622,0.24066804142649467,0.0008787187914700346,0.00274744834256985
original12,72,gfs,2023-06-03T00:00:00,nan,nan,nan,nan,0.02684184841511389,0.05331809185733361,0.0006411720964974643,0.0038716833371819684
original12,72,gfs,2023-06-14T00:00:00,nan,nan,nan,nan,0.01807836209428919,0.037942477882222506,0.00018369236380136992,0.0005642809149852848
original12,72,gfs,2023-06-26T00:00:00,0.0,nan,nan,1.0,40.25910639273752,2.6811210889075343,0.6872765647921975,0.1798107811043873
original12,72,gfs,2023-07-10T00:00:00,0.0,3.75,0.0,1.0,332.59331208557967,11.203998472947932,4.848925962610963,0.7438581630948667
original12,72,gfs,2023-07-20T00:00:00,0.07572691218975988,1.2998220640569396,0.2117437722419929,0.83709787816564,510.34176421714284,10.76181441721514,4.853630003547452,0.7028637443367985
original12,72,gfs,2023-07-30T00:00:00,0.1654906619315796,0.4180640243902439,0.31021341463414637,0.25797629899726526,577.4354536332397,13.951918819267144,6.059944687361899,1.068726009675856
original12,72,gfs,2023-08-07T00:00:00,nan,nan,nan,nan,5.571603506804623,1.049293695672614,0.14841925849726784,0.08310143055692784
original12,72,gfs,2023-08-21T00:00:00,nan,nan,nan,nan,55.93500222824387,3.674301692007992,0.3622326009240926,0.15764265496128863
original12,72,gfs,2023-09-01T00:00:00,nan,nan,nan,nan,10.079432289722197,1.4854749321841547,0.1905592663857784,0.09499666301869322
original12,72,gfs,2023-09-07T00:00:00,0.03881300527594876,1.895582329317269,0.23694779116465864,0.875,157.93832691745934,6.550083566237041,1.5308358195770697,0.43307589558134185
original12,72,alpha000,2023-05-07T00:00:00,nan,nan,nan,nan,0.2444824671055563,0.13094637715841678,0.0017813073132587154,0.0036260692431458064
original12,72,alpha000,2023-05-21T00:00:00,nan,nan,nan,nan,0.06737900503412358,0.10349858319733095,0.0009212784522508893,0.0026462415907622682
original12,72,alpha000,2023-06-03T00:00:00,nan,nan,nan,nan,0.030425700526848367,0.07043280213655284,0.0003435206292811306,0.00281039034245017
original12,72,alpha000,2023-06-14T00:00:00,nan,nan,nan,nan,16.199688677326662,2.1538414873640743,0.11646621831997958,0.06427582833908778
original12,72,alpha000,2023-06-26T00:00:00,0.0,nan,nan,1.0,130.051607336529,7.412398832158572,1.5360021621332356,0.39664183653250373
original12,72,alpha000,2023-07-10T00:00:00,0.002153306905581931,4.835616438356165,0.017123287671232876,0.9964589235127479,490.6933607241251,13.23612544118906,6.86037144334049,0.7483908782292742
original12,72,alpha000,2023-07-20T00:00:00,0.017314323834381713,0.17793594306049823,0.026690391459074734,0.85,483.18892577054174,11.599482717499354,3.23267692858774,0.6160404789662538
original12,72,alpha000,2023-07-30T00:00:00,0.22446739291376475,1.6779725609756098,0.6817835365853658,0.5936861230978878,1500.2483036446788,21.580401325967152,13.300538227302745,1.633977746075631
original12,72,alpha000,2023-08-07T00:00:00,0.0,nan,nan,1.0,106.94764152410119,5.7166765727351745,1.1123811686425198,0.2336108229419571
original12,72,alpha000,2023-08-21T00:00:00,0.0,nan,nan,1.0,146.70798754917425,5.892365046794999,2.054937220582085,0.3055308559326028
original12,72,alpha000,2023-09-01T00:00:00,nan,nan,nan,nan,11.68213214472383,2.3166173521410176,0.12045778740817771,0.11346082152426101
original12,72,alpha000,2023-09-07T00:00:00,0.004997727617027723,0.25301204819277107,0.010040160642570281,0.9603174603174603,209.08446924407878,8.068614312467997,1.0762308560448643,0.40771465230647075
original12,72,alpha025,2023-05-07T00:00:00,nan,nan,nan,nan,0.4107476914053813,0.19542557523326873,0.0018907919694267886,0.004364855402047837
original12,72,alpha025,2023-05-21T00:00:00,nan,nan,nan,nan,0.0675707876577259,0.1035917499776733,0.0009204308610419407,0.002646747318530668
original12,72,alpha025,2023-06-03T00:00:00,nan,nan,nan,nan,0.10829049751467804,0.11994564686910543,0.0005237866582775177,0.004221831846558781
original12,72,alpha025,2023-06-14T00:00:00,nan,nan,nan,nan,5.600990190512655,1.2524249679180797,0.022768827390181264,0.03517881757239713
original12,72,alpha025,2023-06-26T00:00:00,0.0,nan,nan,1.0,87.46154210088513,5.075697624229857,1.575418399233981,0.33532799211994685
original12,72,alpha025,2023-07-10T00:00:00,0.030736040112873432,2.0616438356164384,0.1267123287671233,0.9385382059800664,267.1539671888317,10.610684558724707,3.7695393656391314,0.6331362956370137
original12,72,alpha025,2023-07-20T00:00:00,0.0,0.0,0.0,nan,495.99262559232716,11.099078723423892,2.533923400164531,0.5416023077461446
original12,72,alpha025,2023-07-30T00:00:00,0.1755741820296427,2.732088414634146,0.694359756097561,0.7458501883107825,2385.2085905487165,29.542124452284586,16.698933114607517,1.8762765207263448
original12,72,alpha025,2023-08-07T00:00:00,0.0,nan,nan,1.0,30.714320323285037,3.0791972235926384,0.35531985186374754,0.12615421777057725
original12,72,alpha025,2023-08-21T00:00:00,0.0,nan,nan,1.0,64.08942690480846,4.0402480785843045,0.9688001346882729,0.20469098251009832
original12,72,alpha025,2023-09-01T00:00:00,nan,nan,nan,nan,9.103589343072379,1.9694675416706942,0.09696492880110798,0.10519245585282702
original12,72,alpha025,2023-09-07T00:00:00,0.0,0.09236947791164658,0.0,1.0,237.0603211083915,8.82072484896256,0.9497826446876412,0.4045111816104141
original12,72,alpha050,2023-05-07T00:00:00,nan,nan,nan,nan,0.5449828302851465,0.21571357675558162,0.0010050334164608261,0.0032874294279705346
original12,72,alpha050,2023-05-21T00:00:00,nan,nan,nan,nan,0.06522131871135402,0.10307591154753509,0.0009106899594387574,0.0026372728473410397
original12,72,alpha050,2023-06-03T00:00:00,nan,nan,nan,nan,0.5661429097675527,0.3149653662843098,0.0014399089187778762,0.007332133762276458
original12,72,alpha050,2023-06-14T00:00:00,nan,nan,nan,nan,3.7442797066688236,0.8317015869760116,0.016462995578367924,0.01717213834880348
original12,72,alpha050,2023-06-26T00:00:00,nan,nan,nan,nan,52.214719033002694,4.345884810945674,0.6149372916632225,0.2652313817773806
original12,72,alpha050,2023-07-10T00:00:00,0.009473270357828079,1.5171232876712328,0.03767123287671233,0.9751693002257337,244.03648626469823,9.982353499418924,2.8422315441895716,0.5932268023230302
original12,72,alpha050,2023-07-20T00:00:00,0.0,0.0,0.0,nan,490.10417134654574,10.874391099285981,2.651698621265263,0.5578492049998194
original12,72,alpha050,2023-07-30T00:00:00,0.16478403546838852,2.5842225609756095,0.6451981707317073,0.7503318094676301,1520.8267481466191,26.125491770674326,12.067830720147747,1.663297991229629
original12,72,alpha050,2023-08-07T00:00:00,nan,nan,nan,nan,5.476710538283004,1.322757479937044,0.11609639159879512,0.07519638132090961
original12,72,alpha050,2023-08-21T00:00:00,0.0,nan,nan,1.0,50.1029745031634,3.4252670546627937,0.4041661251622977,0.14970778817560432
original12,72,alpha050,2023-09-01T00:00:00,nan,nan,nan,nan,13.814294679431079,2.4576311771037997,0.15023052488926264,0.12685675337115826
original12,72,alpha050,2023-09-07T00:00:00,0.0,0.0,0.0,nan,246.56965702156126,9.104725043766507,0.8048943658776138,0.39188160540735495
original12,72,alpha075,2023-05-07T00:00:00,nan,nan,nan,nan,0.5948649437690168,0.20994662873571424,0.0018701595917421975,0.0037503716914172344
original12,72,alpha075,2023-05-21T00:00:00,nan,nan,nan,nan,0.10786603168743066,0.11732504055545487,0.0008657297064583077,0.002562682554227433
original12,72,alpha075,2023-06-03T00:00:00,nan,nan,nan,nan,3.091422491805476,0.6072658465812095,0.002058874429432087,0.009549886799665655
original12,72,alpha075,2023-06-14T00:00:00,nan,nan,nan,nan,4.960867858643984,0.6946232409649852,0.003915279095091108,0.008284333099331544
original12,72,alpha075,2023-06-26T00:00:00,nan,nan,nan,nan,53.434889500933515,4.393081153347307,0.6966557592071398,0.25763194623731506
original12,72,alpha075,2023-07-10T00:00:00,0.00929467271858576,2.691780821917808,0.05136986301369863,0.9809160305343512,303.29315092418113,11.024588177707765,4.972619233670231,0.6653180193874856
original12,72,alpha075,2023-07-20T00:00:00,0.0,0.20373665480427047,0.0,1.0,546.3443360777835,12.300024284670101,3.2699701001260286,0.6288337404565723
original12,72,alpha075,2023-07-30T00:00:00,0.16164542076091207,1.8044969512195121,0.604420731707317,0.6650475184794087,812.9289729404386,18.855842898825617,8.958228968117858,1.4108850527945778
original12,72,alpha075,2023-08-07T00:00:00,nan,nan,nan,nan,5.607466615577072,1.3597153885294815,0.11958117169549369,0.07808420974890394
original12,72,alpha075,2023-08-21T00:00:00,0.0,nan,nan,1.0,57.517934325509536,3.682952578518539,0.31407855923036226,0.13591897196417685
original12,72,alpha075,2023-09-01T00:00:00,0.0,nan,nan,1.0,48.229735427844936,4.074173381402878,0.45579098376181393,0.19438475842647282
original12,72,alpha075,2023-09-07T00:00:00,0.0,0.0,0.0,nan,248.79790330722358,9.026389302926452,0.7986721484176234,0.38930625486258325
original12,72,alpha100,2023-05-07T00:00:00,nan,nan,nan,nan,0.2595766740786319,0.11191849460345167,0.0012347747147792136,0.002619245591684246
original12,72,alpha100,2023-05-21T00:00:00,nan,nan,nan,nan,0.07053027184099876,0.11103366079686186,0.0008688382220839132,0.0027176773475360728
original12,72,alpha100,2023-06-03T00:00:00,0.0,nan,nan,1.0,23.94833348750331,1.7021520468895572,0.009978456979647528,0.023316664280377167
original12,72,alpha100,2023-06-14T00:00:00,nan,nan,nan,nan,0.7946809017748183,0.29410616971846987,0.0017803455933363287,0.004851052966477408
original12,72,alpha100,2023-06-26T00:00:00,0.0,nan,nan,1.0,151.3208362356421,6.604253031499321,1.9353796944318564,0.345201872579774
original12,72,alpha100,2023-07-10T00:00:00,0.00296753071447855,4.181506849315069,0.017123287671232876,0.9959049959049959,378.87790429953515,12.055942401938461,6.638285671762364,0.7445877771625569
original12,72,alpha100,2023-07-20T00:00:00,0.0011222692036645526,1.1387900355871887,0.0026690391459074734,0.99765625,860.4505939896288,16.116142972016984,4.700987654669473,0.7612866355997921
original12,72,alpha100,2023-07-30T00:00:00,0.17603765258733528,1.8864329268292683,0.682545731707317,0.6381818181818182,1056.0395355999997,19.044271353016118,10.76088503839065,1.5099011007723666
original12,72,alpha100,2023-08-07T00:00:00,nan,nan,nan,nan,4.908545275380982,1.2876351203393408,0.11838945660877137,0.08054241424986536
original12,72,alpha100,2023-08-21T00:00:00,0.0,nan,nan,1.0,75.68415912380357,3.9718257831873767,0.32579446989344757,0.13894938035084503
original12,72,alpha100,2023-09-01T00:00:00,0.0,nan,nan,1.0,107.19395568279853,5.2049539376734675,0.5946439598861148,0.20721656103395225
original12,72,alpha100,2023-09-07T00:00:00,0.0,0.0,0.0,nan,234.43043540083673,8.708731863538741,0.8426731752092018,0.390712931696168
additional5,48,gfs,2023-05-15T00:00:00,0.0,0.0,0.0,nan,18.419585219668285,1.7013047714809462,0.17611181164576206,0.0795390615447222
additional5,48,gfs,2023-07-02T00:00:00,0.0,0.0,0.0,nan,119.17520061771421,5.825692496931206,0.6796098672604841,0.20708802246349414
additional5,48,gfs,2023-08-10T00:00:00,0.008227994381864948,0.6966161026837806,0.021003500583430573,0.9698492462311558,424.51217825683875,11.220346570346019,3.055569186381758,0.4918793381863351
additional5,48,gfs,2023-08-19T00:00:00,0.03889120017002432,3.6666666666666665,0.26851851851851855,0.9267676767676768,117.43461133035683,6.055819229076144,1.86902901211698,0.34342467395842036
additional5,48,gfs,2023-08-25T00:00:00,0.0,0.0,0.0,nan,39.3461165749756,3.2637280368469552,0.17567717498112084,0.14005713963082878
additional5,48,alpha000,2023-05-15T00:00:00,0.0,0.0,0.0,nan,25.7951206890119,2.0839043559974995,0.18183900461504096,0.08226509147263966
additional5,48,alpha000,2023-07-02T00:00:00,0.0,0.0,0.0,nan,135.2608528398864,6.151197918578539,0.8457939608314194,0.26546972586472456
additional5,48,alpha000,2023-08-10T00:00:00,0.13894939599988904,2.631271878646441,0.5064177362893816,0.8075388026607538,777.7232347393317,16.239273128837567,7.47869385037939,0.7549417623532833
additional5,48,alpha000,2023-08-19T00:00:00,0.0,0.0,0.0,nan,137.96540510520617,7.124224570333752,0.5975991046350699,0.2579877074765062
additional5,48,alpha000,2023-08-25T00:00:00,0.0,13.416666666666666,0.0,1.0,86.586205564769,4.91958734140072,0.6472609889569001,0.2113789659308796
additional5,48,alpha025,2023-05-15T00:00:00,0.0,0.0,0.0,nan,25.38831491567553,2.0437861054224937,0.178695783139781,0.08023939624217832
additional5,48,alpha025,2023-07-02T00:00:00,0.0,0.0,0.0,nan,135.36891090278098,6.053891826744783,0.6081758877803619,0.20129462397180006
additional5,48,alpha025,2023-08-10T00:00:00,0.0,0.7922987164527421,0.0,1.0,577.7157881245881,15.388355201635555,4.288344756543847,0.6913080790343221
additional5,48,alpha025,2023-08-19T00:00:00,0.0,0.0,0.0,nan,145.82471532250193,7.314369449976452,0.6053760237830637,0.2523657128200526
additional5,48,alpha025,2023-08-25T00:00:00,0.0,16.916666666666668,0.0,1.0,91.06010933693413,4.380381885765911,0.7834984130173476,0.20524957047360065
additional5,48,alpha050,2023-05-15T00:00:00,0.0,0.0,0.0,nan,25.59424370367504,2.0335752144068904,0.17698967466539808,0.07547331337573203
additional5,48,alpha050,2023-07-02T00:00:00,0.0,0.0,0.0,nan,136.93456084816842,6.110489749988586,0.5820674550454814,0.19272203960703016
additional5,48,alpha050,2023-08-10T00:00:00,0.0,0.35822637106184363,0.0,1.0,506.4934916638646,14.22513516827951,3.1079114586217162,0.6090660334319447
additional5,48,alpha050,2023-08-19T00:00:00,0.0,0.0,0.0,nan,142.61699062439158,7.236631202134063,0.6023111055703478,0.257630044374111
additional5,48,alpha050,2023-08-25T00:00:00,0.0,48.083333333333336,0.0,1.0,266.631216226806,8.466746828140009,1.7842496408785817,0.349243151198528
additional5,48,alpha075,2023-05-15T00:00:00,0.0,0.0,0.0,nan,24.1777578175544,1.9774755376316957,0.1765017894999622,0.07816459498579971
additional5,48,alpha075,2023-07-02T00:00:00,0.0,0.0,0.0,nan,135.78931469108588,6.07535282409243,0.5795875366027227,0.19226855209852378
additional5,48,alpha075,2023-08-10T00:00:00,0.0,0.38156359393232203,0.0,1.0,523.6133234433377,14.830441948525086,3.9600411329026395,0.6814170242999569
additional5,48,alpha075,2023-08-19T00:00:00,0.0,0.19444444444444445,0.0,1.0,139.4610343362169,7.115539129856882,0.6373686938153371,0.25735497722826106
additional5,48,alpha075,2023-08-25T00:00:00,0.0,46.833333333333336,0.0,1.0,320.71697061945497,11.226689159825236,1.650292311747852,0.47061947739533516
additional5,48,alpha100,2023-05-15T00:00:00,0.0,0.0,0.0,nan,17.570068378088624,1.8788498282555075,0.19446390159062987,0.11650342136176005
additional5,48,alpha100,2023-07-02T00:00:00,0.0,0.0,0.0,nan,133.95826876460046,6.036333052380037,0.576594535991858,0.19198316733756013
additional5,48,alpha100,2023-08-10T00:00:00,0.009562659669787019,0.73512252042007,0.028004667444574097,0.9619047619047619,514.036984866506,14.242445504487174,4.374767895466413,0.712418255713991
additional5,48,alpha100,2023-08-19T00:00:00,0.0,0.32407407407407407,0.0,1.0,142.6895434726376,7.02992116186779,0.7185567951854364,0.2682347979707786
additional5,48,alpha100,2023-08-25T00:00:00,0.0027143376925912893,171.33333333333334,0.5,0.9970817120622568,592.0362946117301,14.105207800769378,2.169512172637468,0.6380274480158472
additional5,72,gfs,2023-05-15T00:00:00,0.0,0.0,0.0,nan,14.750970627482399,1.5639558795010144,0.17611181164576206,0.0795390615447222
additional5,72,gfs,2023-07-02T00:00:00,0.0,0.0,0.0,nan,80.12913116292133,3.9462291775720493,0.6796098672604841,0.20708802246349414
additional5,72,gfs,2023-08-10T00:00:00,0.008017020166945334,0.6941860465116279,0.020930232558139535,0.9698492462311558,292.13865898561136,8.330170845815019,3.055569186381758,0.4918793381863351
additional5,72,gfs,2023-08-19T00:00:00,0.03889120017002432,3.6666666666666665,0.26851851851851855,0.9267676767676768,80.48632105325454,4.627826218325469,1.86902901211698,0.34342467395842036
additional5,72,gfs,2023-08-25T00:00:00,0.0,0.0,0.0,nan,26.91385323109121,2.3602672103010054,0.17567717498112084,0.14005713963082878
additional5,72,alpha000,2023-05-15T00:00:00,0.0,0.0,0.0,nan,19.680454785332756,1.893303215206755,0.18183900461504096,0.08226509147263966
additional5,72,alpha000,2023-07-02T00:00:00,0.0,2.1517857142857144,0.0,1.0,219.77006245247236,7.457733300190515,0.8457939608314194,0.26546972586472456
additional5,72,alpha000,2023-08-10T00:00:00,0.11239572871497723,2.7627906976744185,0.5058139534883721,0.8169191919191919,589.4994747201287,12.806390773017512,7.47869385037939,0.7549417623532833
additional5,72,alpha000,2023-08-19T00:00:00,0.0,0.0,0.0,nan,102.64721054871553,6.01062208939071,0.5975991046350699,0.2579877074765062
additional5,72,alpha000,2023-08-25T00:00:00,0.0,13.416666666666666,0.0,1.0,65.78912608097123,4.575186185667727,0.6472609889569001,0.2113789659308796
additional5,72,alpha025,2023-05-15T00:00:00,0.0,0.0,0.0,nan,19.41104609462652,1.8591891445652957,0.178695783139781,0.08023939624217832
additional5,72,alpha025,2023-07-02T00:00:00,0.0,0.24107142857142858,0.0,1.0,106.6314669232311,5.2111558041105495,0.6081758877803619,0.20129462397180006
additional5,72,alpha025,2023-08-10T00:00:00,0.0,1.1604651162790698,0.0,1.0,549.1267318134725,14.054571813322912,4.288344756543847,0.6913080790343221
additional5,72,alpha025,2023-08-19T00:00:00,0.0,0.0,0.0,nan,101.86702716302307,5.71739726856202,0.6053760237830637,0.2523657128200526
additional5,72,alpha025,2023-08-25T00:00:00,0.0,16.916666666666668,0.0,1.0,63.9310360194589,3.647312461500234,0.7834984130173476,0.20524957047360065
additional5,72,alpha050,2023-05-15T00:00:00,0.0,0.0,0.0,nan,19.47548619184117,1.8311490578954472,0.17698967466539808,0.07547331337573203
additional5,72,alpha050,2023-07-02T00:00:00,0.0,0.15178571428571427,0.0,1.0,97.39579449553541,4.575420534676917,0.5820674550454814,0.19272203960703016
additional5,72,alpha050,2023-08-10T00:00:00,0.0,0.6558139534883721,0.0,1.0,437.74725376852825,13.107226585669405,3.1079114586217162,0.6090660334319447
additional5,72,alpha050,2023-08-19T00:00:00,0.0,0.0,0.0,nan,98.13054414715745,5.4599688145393985,0.6023111055703478,0.257630044374111
additional5,72,alpha050,2023-08-25T00:00:00,0.0,51.333333333333336,0.0,1.0,213.74902502970005,7.426912650102088,1.7842496408785817,0.349243151198528
additional5,72,alpha075,2023-05-15T00:00:00,0.0,0.0,0.0,nan,18.560059271364597,1.8052488747586573,0.1765017894999622,0.07816459498579971
additional5,72,alpha075,2023-07-02T00:00:00,0.0,0.0,0.0,nan,91.69905757560575,4.314426398608944,0.5795875366027227,0.19226855209852378
additional5,72,alpha075,2023-08-10T00:00:00,0.0,0.8883720930232558,0.0,1.0,528.2658071464136,14.07675117029769,3.9600411329026395,0.6814170242999569
additional5,72,alpha075,2023-08-19T00:00:00,0.0,0.19444444444444445,0.0,1.0,94.46291071636938,5.1558337426513585,0.6373686938153371,0.25735497722826106
additional5,72,alpha075,2023-08-25T00:00:00,0.0,55.0,0.0,1.0,272.20021027865005,10.036909083788501,1.650292311747852,0.47061947739533516
additional5,72,alpha100,2023-05-15T00:00:00,0.0,0.0,0.0,nan,20.906979236999224,2.5791870692537704,0.19446390159062987,0.11650342136176005
additional5,72,alpha100,2023-07-02T00:00:00,0.0,0.0,0.0,nan,90.34137548639366,4.248305386532979,0.576594535991858,0.19198316733756013
additional5,72,alpha100,2023-08-10T00:00:00,0.006418771559172108,1.4883720930232558,0.027906976744186046,0.98125,595.9312904155669,15.109508449075872,4.374767895466413,0.712418255713991
additional5,72,alpha100,2023-08-19T00:00:00,0.0,0.35185185185185186,0.0,1.0,100.22555130382533,5.577263898480975,0.7185567951854364,0.2682347979707786
additional5,72,alpha100,2023-08-25T00:00:00,0.001727305804376275,237.16666666666666,0.5,0.9978917779339423,679.4396977016045,16.67483877445567,2.169512172637468,0.6380274480158472


==> anc/analysis/event_support.csv <==
date,subset,observed_cell_windows,max_wet_cells,max_24h_mm
2023-05-07T00:00:00,original12,0,0,0.2320948988199234
2023-05-15T00:00:00,additional5,6,1,50.99775440990925
2023-05-21T00:00:00,original12,0,0,2.0141098499298096
2023-06-03T00:00:00,original12,0,0,1.1202376335859299
2023-06-14T00:00:00,original12,0,0,1.361930787563324
2023-06-26T00:00:00,original12,0,0,47.919043213129044
2023-07-02T00:00:00,additional5,112,6,63.42975105345249
2023-07-10T00:00:00,original12,252,19,92.59049190580845
2023-07-20T00:00:00,original12,1122,35,253.01178097724915
2023-07-30T00:00:00,original12,2624,147,211.4887089729309
2023-08-07T00:00:00,original12,0,0,17.47773829102516
2023-08-10T00:00:00,additional5,857,43,91.47424314916134
2023-08-19T00:00:00,additional5,108,8,73.07723516225815
2023-08-21T00:00:00,original12,0,0,41.10333479940891
2023-08-25T00:00:00,additional5,12,1,56.666482239961624
2023-09-01T00:00:00,original12,0,0,22.73883731663227
2023-09-07T00:00:00,original12,498,32,89.92198634147644


==> anc/analysis/leave_one_start_out.csv <==
omitted,driver,CSI,CSI_n,Bias,POD,FAR,MSE24,MAE24,MSE1,MAE1,H,F,M
2023-05-07T00:00:00,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,178.3751607282606,5.492300396657318,1.5399702999584122,0.2958279369192936,1217,3795,4374
2023-05-07T00:00:00,alpha000,0.21554633655234182,49,1.5101055267394026,0.40475764621713467,0.731967310197797,321.07328312310875,7.600636797768502,2.447657107553825,0.3810714878674555,2263,6180,3328
2023-05-07T00:00:00,alpha025,0.202471200928194,49,1.3258808799856914,0.33249865855839744,0.749224335626602,315.4908677673972,7.223949241779595,2.0898116093037395,0.35621229582830044,1859,5554,3732
2023-05-07T00:00:00,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,247.70648036456086,6.79401723413074,1.6202767821269926,0.3334077522219159,1704,4617,3887
2023-05-07T00:00:00,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,222.652855663409,6.867194293973413,1.6622642670016279,0.34128653014619936,1601,4122,3990
2023-05-07T00:00:00,alpha100,0.1803618389130544,49,1.6494365945269183,0.32713289214809516,0.8016699197571026,291.8917253625975,7.442712494889508,2.122722628907422,0.38352819740247795,1829,7393,3762
2023-05-15T00:00:00,gfs,0.14422904836023853,49,0.8974037600716204,0.21790510295434198,0.7571827613727055,177.22394169302143,5.38603845676205,1.528963597602655,0.2908622187768349,1217,3795,4368
2023-05-15T00:00:00,alpha000,0.21557294086351794,49,1.511727842435094,0.40519247985675916,0.731967310197797,319.4718241790638,7.475869586080083,2.436403501472463,0.3761565489781121,2263,6180,3322
2023-05-15T00:00:00,alpha025,0.20247776309170826,49,1.3273052820053715,0.3328558639212175,0.749224335626602,313.91600526309765,7.102786705558914,2.0787612973555927,0.3514701370257923,1859,5554,3726
2023-05-15T00:00:00,alpha050,0.192121197007287,49,1.131781557743957,0.3051029543419875,0.730422401518747,246.1122172490791,6.671779347126672,1.609277742048934,0.3288961344751808,1704,4617,3881
2023-05-15T00:00:00,alpha075,0.18157906377044966,49,1.024709042076992,0.2866606982990152,0.7202516162851651,221.15206143885112,6.749076515506949,1.6513497901323642,0.3366356411903004,1601,4122,3984
2023-05-15T00:00:00,alpha100,0.18036816182595306,49,1.6512085944494181,0.327484333034915,0.8016699197571026,290.79865964160194,7.328394502841513,2.1106458084776816,0.37641043641684824,1829,7393,3756
2023-05-21T00:00:00,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,178.37257152162456,5.488058436433961,1.5399156659060482,0.29566169460196945,1217,3795,4374
2023-05-21T00:00:00,alpha000,0.21554633655234182,49,1.5101055267394026,0.40475764621713467,0.731967310197797,321.08064673041633,7.601170849733447,2.4477108593576373,0.3811327270957295,2263,6180,3328
2023-05-21T00:00:00,alpha025,0.202471200928194,49,1.3258808799856914,0.33249865855839744,0.749224335626602,315.4994056182529,7.225587311675204,2.0898722568730133,0.35631967758352023,1859,5554,3732
2023-05-21T00:00:00,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,247.70852338744479,6.793969298967061,1.6202826785930564,0.3334483870082052,1704,4617,3887
2023-05-21T00:00:00,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,222.6600122208626,6.867879830936382,1.662327043869458,0.3413607607172737,1601,4122,3990
2023-05-21T00:00:00,alpha100,0.1803618389130544,49,1.6494365945269183,0.32713289214809516,0.8016699197571026,291.89399617580796,7.4412123291004315,2.1227454999382154,0.38352204541773727,1829,7393,3762
2023-06-03T00:00:00,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,178.3728700207711,5.488144786632185,1.539930512574484,0.29559142991480614,1217,3795,4374
2023-06-03T00:00:00,alpha000,0.21554633655234182,49,1.5101055267394026,0.40475764621713467,0.731967310197797,321.0828575395005,7.602768587762607,2.447746969221573,0.381122467798749,2263,6180,3328
2023-06-03T00:00:00,alpha025,0.202471200928194,49,1.3258808799856914,0.33249865855839744,0.749224335626602,315.5003257393783,7.2250367851067985,2.0898970471356866,0.3562212348005185,1859,5554,3732
2023-06-03T00:00:00,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,247.70465180062553,6.789599620284828,1.620249602408098,0.33315495820102176,1704,4617,3887
2023-06-03T00:00:00,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,222.64924042503932,6.859881507557319,1.6622524723242722,0.3409240604519338,1601,4122,3990
2023-06-03T00:00:00,alpha100,0.1803618389130544,49,1.6494365945269183,0.32713289214809516,0.8016699197571026,291.81839047106706,7.411995529081244,2.1221761487658677,0.38223460873443466,1829,7393,3762
2023-06-14T00:00:00,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,178.37480153511282,5.4915282879754095,1.5399591050577777,0.29579814256619347,1217,3795,4374
2023-06-14T00:00:00,alpha000,0.21554633655234182,49,1.5101055267394026,0.40475764621713467,0.731967310197797,320.2523678932861,7.506263311772749,2.4404893006159045,0.37728087792395915,2263,6180,3328
2023-06-14T00:00:00,alpha025,0.202471200928194,49,1.3258808799856914,0.33249865855839744,0.749224335626602,315.316608739548,7.183148636386564,2.088506732089942,0.35428642319265363,1859,5554,3732
2023-06-14T00:00:00,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,247.62582056971416,6.775774391037577,1.6193106594918736,0.3325399579143638,1704,4617,3887
2023-06-14T00:00:00,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,222.64054870421754,6.862940864073737,1.6621364470326685,0.3410031575582047,1601,4122,3990
2023-06-14T00:00:00,alpha100,0.1803618389130544,49,1.6494365945269183,0.32713289214809516,0.8016699197571026,291.88933450145237,7.439836983183865,2.1226885307275123,0.3833887094415534,1829,7393,3762
2023-06-26T00:00:00,gfs,0.14422328046624977,49,0.8939366839563584,0.2176712573779288,0.7565026010404161,176.10545180356334,5.320149125019785,1.4970158005310028,0.2845952363043558,1217,3781,4374
2023-06-26T00:00:00,alpha000,0.21623329913470085,49,1.4920407798247184,0.40475764621713467,0.7287221289858548,313.9560633255349,7.205849892970298,2.3517683041275763,0.35650800241187064,2263,6079,3328
2023-06-26T00:00:00,alpha025,0.20249020337962376,49,1.3128241817206223,0.33249865855839744,0.7467302452316076,312.0673395803843,6.985342933145359,1.991466133849705,0.33552709978343176,1859,5481,3732
2023-06-26T00:00:00,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,245.3180765833442,6.5979880812107545,1.58190601598657,0.3170362552000777,1704,4617,3887
2023-06-26T00:00:00,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,220.43847066212606,6.681745093618958,1.6188401670256656,0.3254189317370807,1601,4122,3990
2023-06-26T00:00:00,alpha100,0.18038807645338353,49,1.6290466821677696,0.32713289214809516,0.799187527448397,287.764829267169,7.1988002404072375,2.001838571425105,0.3621167832157224,1829,7279,3762
2023-07-02T00:00:00,gfs,0.14471256393229634,49,0.9147654681511225,0.22212082496805988,0.7571827613727055,170.92671573064354,5.128264223921409,1.497494969126735,0.2828904087194116,1217,3795,4262
2023-07-02T00:00:00,alpha000,0.2163218932853216,49,1.5409746304070087,0.41303157510494615,0.731967310197797,312.63021591963417,7.221663738418767,2.3949063167089393,0.36470625932860684,2263,6180,3216
2023-07-02T00:00:00,alpha025,0.2026971919296359,49,1.3529841211899982,0.33929549187807995,0.749224335626602,307.04221801390355,6.852155097976272,2.0519187908155563,0.34390418529269096,1859,5554,3620
2023-07-02T00:00:00,alpha050,0.19234578010631495,49,1.1536776784084688,0.31100565796678226,0.730422401518747,239.15344742754831,6.4169721886528155,1.5839603807751788,0.32156808908572465,1704,4617,3775
2023-07-02T00:00:00,alpha075,0.18180370108906324,49,1.0445336740281073,0.2922066070450812,0.7202516162851651,214.1763391342554,6.492959185103153,1.6261569309384416,0.32950414387075516,1601,4122,3878
2023-07-02T00:00:00,alpha100,0.1805472713556944,49,1.683153860193466,0.3338200401533126,0.8016699197571026,283.52439711744495,7.068551801333729,2.0867626438276043,0.37169295229336075,1829,7393,3650
2023-07-10T00:00:00,gfs,0.1502765772324607,49,0.8008990447649372,0.22794530811013297,0.7153882132834425,158.6018592350174,4.796034787956981,1.2369127131673299,0.24934227492995087,1217,3059,4122
2023-07-10T00:00:00,alpha000,0.23004185875340277,49,1.3601798089529875,0.4229256415059,0.6890663729000276,284.7726734002314,6.703262329804339,2.0189952240521225,0.3345236873058225,2258,5004,3081
2023-07-10T00:00:00,alpha025,0.20538150319759418,49,1.2757070612474246,0.3412624086907661,0.7324915577741888,294.4614549463464,6.48285505872833,1.8543335734493829,0.3169140808136151,1822,4989,3517
2023-07-10T00:00:00,alpha050,0.19496420569939205,49,1.1020790410189174,0.31710058063307733,0.7122705642420122,228.18252331869544,6.093552171239105,1.4427001252036733,0.29653654141597463,1693,4191,3646
2023-07-10T00:00:00,alpha075,0.19103117821950558,49,0.9314478366735344,0.2970593744146844,0.6810778202292379,197.76775682868922,6.054033209417304,1.3515924498717224,0.29993855216519505,1586,3387,3753
2023-07-10T00:00:00,alpha100,0.19462743656718437,49,1.499531747518262,0.3416370106761566,0.7721708718461154,259.7750412680154,6.5399016843762094,1.707906947841948,0.33715516417929847,1824,6182,3515
2023-07-20T00:00:00,gfs,0.14024827720126828,49,0.8205415081673753,0.2190646677108973,0.7330242705208617,133.7101484072575,4.602624727518567,1.2366187106087994,0.25190442610233016,979,2688,3490
2023-07-20T00:00:00,alpha000,0.23052076023804915,49,1.8688744685611993,0.49966435444170954,0.7326388888888888,281.41423775396083,6.778737230847711,2.245726131224169,0.3427955872597612,2233,6119,2236
2023-07-20T00:00:00,alpha025,0.22188437132974484,49,1.6587603490713807,0.4159767285746252,0.749224335626602,271.0328402297943,6.374531331598795,1.9315595712915454,0.3226349550567944,1859,5554,2610
2023-07-20T00:00:00,alpha050,0.21097191018312128,49,1.4144103826359364,0.38129335421794586,0.730422401518747,204.09151607710805,5.966140069517109,1.4546084328864426,0.29874764124867537,1704,4617,2765
2023-07-20T00:00:00,alpha075,0.1996785701093105,49,1.2418885656746477,0.3582456925486686,0.7115315315315315,176.78066897779442,5.982982797880808,1.458008020718235,0.30221881959837715,1601,3949,2868
2023-07-20T00:00:00,alpha100,0.19581989023303564,49,1.902662788095771,0.4085925262922354,0.7852522639068564,231.92578640175049,6.4150137056561,1.8289880739102538,0.33611148552697123,1826,6677,2643
2023-07-30T00:00:00,gfs,0.06979836186357026,48,1.319514661274014,0.13582743511964948,0.8970625798212005,125.18376800487151,4.262809439016556,1.1612240428703966,0.22903803451863902,403,3512,2564
2023-07-30T00:00:00,alpha000,0.054052805539212045,49,1.3859116953151331,0.1597573306370071,0.8847276264591439,184.85035015625172,5.763057125654155,1.6164848000544814,0.27917450806542515,474,3638,2493
2023-07-30T00:00:00,alpha025,0.004815183546418943,49,0.5658914728682171,0.01247050893158072,0.9779630732578916,154.0616790513156,5.180705248120732,1.0462464641388587,0.23921781674553186,37,1642,2930
2023-07-30T00:00:00,alpha050,0.0014387278627594603,49,0.448938321536906,0.003707448601280755,0.9917417417417418,156.7761887954435,5.179783135459815,0.8661001767062871,0.22965709210931212,11,1321,2956
2023-07-30T00:00:00,alpha075,0.0017868660768983458,49,0.6215032018874284,0.005055611729019211,0.9918655097613883,170.17446773794725,5.616409356864171,1.1024918414687457,0.2533406125772518,15,1829,2952
2023-07-30T00:00:00,alpha100,0.0033236962879660756,49,1.6167846309403437,0.012807549713515335,0.9920783823222847,208.56003076801304,6.01464777124142,1.4502444874276799,0.28932308145368535,38,4759,2929
2023-08-07T00:00:00,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,177.9733397229815,5.4196459200304234,1.5306943821744359,0.29063957071357205,1217,3795,4374
2023-08-07T00:00:00,alpha000,0.21651850281989743,49,1.4922196387050617,0.40475764621713467,0.7287546446122498,316.05716012213907,7.322742528546272,2.3782446162207456,0.3666974407612798,2263,6080,3328
2023-08-07T00:00:00,alpha025,0.202481631660291,49,1.3214094079771062,0.33249865855839744,0.7483757444504602,314.215754521162,7.089133849749513,2.0677222930603443,0.3486004606802673,1859,5529,3732
2023-08-07T00:00:00,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,247.31412866733447,6.718375047641367,1.6130835722405967,0.3289134427286072,1704,4617,3887
2023-08-07T00:00:00,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,222.2461936053511,6.786729483255911,1.6549073287451432,0.3366406652676064,1601,4122,3990
2023-08-07T00:00:00,alpha100,0.1803618389130544,49,1.6494365945269183,0.32713289214809516,0.8016699197571026,291.506204024566,7.357753542113054,2.115400461289047,0.3786579993613417,1829,7393,3762
2023-08-10T00:00:00,gfs,0.1523383594610246,49,0.9326151246303338,0.2532741867342628,0.7284258210645527,151.84315462819828,4.791098344332983,1.3489975116816553,0.2650909514867341,1199,3216,3535
2023-08-10T00:00:00,alpha000,0.21738939189186343,49,1.307139839459231,0.38635403464300805,0.7044279250161604,272.47631705091885,6.591159037777579,1.9803500736121913,0.3341142570480719,1829,4359,2905
2023-08-10T00:00:00,alpha025,0.2208646600266735,49,1.4224757076468104,0.39269117025771016,0.7239382239382239,279.3955381875406,6.2687511370456,1.8219082365178383,0.31327834435128327,1859,4875,2875
2023-08-10T00:00:00,alpha050,0.20418279495347977,49,1.2703844528939585,0.35994930291508237,0.7166611240438976,216.05601425156726,5.909806850009633,1.4260951305516643,0.2955465894716675,1704,4310,3030
2023-08-10T00:00:00,alpha075,0.18650065131766688,49,1.1398394592310943,0.33819180397127163,0.7032987398072647,189.93733858723968,5.945766114826111,1.414878581169697,0.29893236435816556,1601,3795,3133
2023-08-10T00:00:00,alpha100,0.19237515609501232,49,1.814955640050697,0.3812843261512463,0.7899208566108007,259.7694773610758,6.5556697730770335,1.8493768088604448,0.33916575926983383,1805,6787,2929
2023-08-19T00:00:00,gfs,0.1449951100708597,49,0.8418748860113077,0.21666970636512858,0.74263431542461,171.0355025611034,5.1138813031623505,1.4231562725732039,0.2743693680009788,1188,3428,4295
2023-08-19T00:00:00,alpha000,0.21620770439919915,49,1.539850446835674,0.4127302571584899,0.731967310197797,312.4611814030517,7.160849572684067,2.410418495221211,0.36517388547787044,2263,6180,3220
2023-08-19T00:00:00,alpha025,0.2027426228072001,49,1.3519970818894766,0.33904796644172897,0.749224335626602,306.388730237671,6.773375246524293,2.052093782315387,0.3407122422396751,1859,5554,3624
2023-08-19T00:00:00,alpha050,0.1924111424911668,49,1.1528360386649645,0.310778770745942,0.730422401518747,238.79829556653436,6.346588347893722,1.5826951526173747,0.3175113387877821,1704,4617,3779
2023-08-19T00:00:00,alpha075,0.1826086055770904,49,1.0399416377895312,0.2919934342513223,0.7192213258505787,213.9468566564347,6.427947540992874,1.622545608612653,0.32543624230014656,1601,4101,3882
2023-08-19T00:00:00,alpha100,0.18145018287114864,49,1.6755425861754514,0.33357650921028636,0.8009143354740395,282.9786924481926,7.006452544490745,2.077890002628006,0.36692722537878464,1829,7358,3654
2023-08-21T00:00:00,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,177.370221742359,5.412957322909486,1.5173310482727596,0.2859807441882995,1217,3795,4374
2023-08-21T00:00:00,alpha000,0.21671289801898025,49,1.4918619209443749,0.40475764621713467,0.7286896055628822,316.47258576537894,7.403002438009225,2.319334862974523,0.3622024386993644,2263,6078,3328
2023-08-21T00:00:00,alpha025,0.20248607518868889,49,1.3167590770881774,0.33249865855839744,0.7474870958978539,314.0754769637416,7.121441256490261,2.0293797753838114,0.34369191288404727,1859,5503,3732
2023-08-21T00:00:00,alpha050,0.1921132322271908,49,1.1285995349669111,0.304775532105169,0.7299524564183835,246.77071812695382,6.722462548703849,1.5950792138928778,0.32425647980018873,1704,4606,3887
2023-08-21T00:00:00,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,221.59595032443914,6.794417519542157,1.642751242024214,0.33302599262915183,1601,4122,3990
2023-08-21T00:00:00,alpha100,0.1803618389130544,49,1.6494365945269183,0.32713289214809516,0.8016699197571026,290.7189682284062,7.362951523104731,2.102437647958755,0.3750075639800305,1829,7393,3762
2023-08-25T00:00:00,gfs,0.14429976373203057,49,0.8983688833124216,0.21813945151460834,0.7571827613727055,175.91603348331472,5.288387002676674,1.5289907623941952,0.2870798388964533,1217,3795,4362
2023-08-25T00:00:00,alpha000,0.216815280402518,49,1.484495429288403,0.4056282487901057,0.7267568220236658,315.67238137432895,7.298639399492382,2.407314627451097,0.3680869318244721,2263,6019,3316
2023-08-25T00:00:00,alpha025,0.2051424040162509,49,1.2923462986198244,0.3332138376053056,0.7421636615811373,309.811518111769,6.956749469287452,2.0409611329882447,0.3436570011363284,1859,5351,3720
2023-08-25T00:00:00,alpha050,0.19691405777098997,49,1.0295751926868615,0.30543108083886,0.7033426183844012,231.04740646638345,6.269706121268351,1.50882399416061,0.311785519611256,1704,4040,3875
2023-08-25T00:00:00,alpha075,0.18585929819353014,49,0.9250761785266177,0.2869689908585768,0.6897888006200349,202.61836063873233,6.171000664119852,1.5592378824918711,0.3121072110397044,1601,3560,3978
2023-08-25T00:00:00,alpha100,0.18704218655100252,49,1.2844595805699945,0.32676106829180857,0.7456042422550935,254.89452050199932,6.564247129559396,1.9872052915372538,0.34381518475096784,1823,5343,3756
2023-09-01T00:00:00,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,177.45892304543372,5.3690772896582795,1.528060631681404,0.2898961186847117,1217,3795,4374
2023-09-01T00:00:00,alpha000,0.21554633655234182,49,1.5101055267394026,0.40475764621713467,0.731967310197797,320.30084400350916,7.465754120502052,2.440239827547892,0.3742068158498858,2263,6180,3328
2023-09-01T00:00:00,alpha025,0.202471200928194,49,1.3258808799856914,0.33249865855839744,0.749224335626602,314.79196557106644,7.094088951276372,2.0838694757517597,0.3499105708001268,1859,5554,3732
2023-09-01T00:00:00,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,246.65237935255928,6.636427400085659,1.6109501889099425,0.32568466947546665,1704,4617,3887
2023-09-01T00:00:00,alpha075,0.18156983696873868,49,1.0216419245215524,0.2863530674297979,0.7197128851540616,220.15187488377114,6.633028064205486,1.6338942154909983,0.3293718809752583,1601,4111,3990
2023-09-01T00:00:00,alpha100,0.1803679084303981,49,1.6446074047576462,0.32713289214809516,0.8010875475802066,289.0898192137248,7.2151015308947635,2.0856345548342134,0.3707408651873363,1829,7366,3762
2023-09-07T00:00:00,gfs,0.13981235267994807,49,0.8217160808953465,0.21578637345376006,0.7373954599761051,167.15818844447656,5.026920229009331,1.4442933471069483,0.26876616664954617,1099,3086,3994
2023-09-07T00:00:00,alpha000,0.2202042969986042,49,1.634007461221284,0.44335362261928135,0.7286709925498678,303.31931781371776,6.996391185454588,2.380504010758099,0.35581595142599765,2258,6064,2835
2023-09-07T00:00:00,alpha025,0.2041707990735774,49,1.446495189475751,0.3650107991360691,0.7476584769919913,294.976670582869,6.548735133915083,2.0305683685088507,0.33120315044027754,1859,5508,3234
2023-09-07T00:00:00,alpha050,0.19313952191949751,49,1.2411152562340468,0.3345768702140192,0.730422401518747,226.37133168404446,6.099102915204575,1.5700336988481705,0.3091206162232043,1704,4617,3389
2023-09-07T00:00:00,alpha075,0.1826206461673854,49,1.1236991949734931,0.31435303357549577,0.7202516162851651,201.0217443500122,6.168707743868279,1.6124641427000102,0.31718928744800146,1601,4122,3492
2023-09-07T00:00:00,alpha100,0.1811768140041252,49,1.8107205968977027,0.3591203612801885,0.8016699197571026,271.54874989083504,6.769918788368732,2.070132728876521,0.35927234202094777,1829,7393,3264


==> anc/analysis/map_selection.json <==
[
  {
    "date": "2023-07-20",
    "start": 25,
    "end": 49,
    "selection": "maximum observed area-weighted 24h accumulation within starts0..48",
    "max_mm_all_fields": 208.2544592320919
  },
  {
    "date": "2023-07-30",
    "start": 0,
    "end": 24,
    "selection": "maximum observed area-weighted 24h accumulation within starts0..48",
    "max_mm_all_fields": 357.0305358627175
  },
  {
    "date": "2023-08-10",
    "start": 30,
    "end": 54,
    "selection": "maximum observed area-weighted 24h accumulation within starts0..48",
    "max_mm_all_fields": 234.97998672522402
  }
]

==> anc/analysis/summary.csv <==
group,case_count,last_window_start,driver,CSI,CSI_n,Bias,POD,FAR,MSE24,MAE24,MSE1,MAE1,H,F,M
all17,17,48,gfs,0.14419738256993211,49,0.8964407082811662,0.2176712573779288,0.7571827613727055,167.88250895929477,5.169289416451396,1.4493840807816611,0.27843144482200477,1217,3795,4374
all17,17,48,alpha000,0.21554633655234182,49,1.5101055267394026,0.40475764621713467,0.731967310197797,302.19672397376667,7.1586951607811065,2.3037820604808497,0.3588688161836726,2263,6180,3328
all17,17,48,alpha025,0.202471200928194,49,1.3258808799856914,0.33249865855839744,0.749224335626602,296.9437881838375,6.805198434962654,1.9669927376958385,0.33551538756793264,1859,5554,3732
all17,17,48,alpha050,0.19211186325960447,49,1.1305669826506886,0.304775532105169,0.730422401518747,233.1405717464083,6.398943809907861,1.5250255027910788,0.31398890970462495,1704,4617,3887
all17,17,48,alpha075,0.18156983696873868,49,1.02360937220533,0.2863530674297979,0.7202516162851651,209.5653376964219,6.468394105043697,1.5645940253892814,0.32143146200180034,1601,4122,3990
all17,17,48,alpha100,0.1803618389130544,49,1.6494365945269183,0.32713289214809516,0.8016699197571026,274.72638956727764,7.007833051395277,1.9979292257196195,0.3611217884724313,1829,7393,3762
all17,17,72,gfs,0.10093816779895248,70,0.9959190915542938,0.2159332860184528,0.7831818991626581,128.57266600066217,4.266981233452835,1.4493840807816611,0.27843144482200477,1217,4396,4419
all17,17,72,alpha000,0.1448448664790344,73,1.7036905606813342,0.40170333569907735,0.7642157883774213,240.73721955150393,6.530860965546053,2.3037820604808497,0.3588688161836726,2264,7338,3372
all17,17,72,alpha025,0.1359053266504316,73,1.671930447125621,0.3298438608942512,0.8027167568714847,260.23172295830705,6.258719851972493,1.9669927376958385,0.33551538756793264,1859,7564,3777
all17,17,72,alpha050,0.12895179862630984,73,1.4982256919801278,0.30234208658623135,0.7981999052581715,205.56261717244118,5.97086094236716,1.5250255027910788,0.31398890970462495,1704,6740,3932
all17,17,72,alpha075,0.121875643992715,73,1.2842441447835344,0.2840667139815472,0.7788063000828959,181.77043855492948,5.984417481933568,1.5645940253892814,0.32143146200180034,1601,5637,4035
all17,17,72,alpha100,0.12106479598273516,73,2.201206529453513,0.3245209368346345,0.8525713364501047,257.6955282992478,7.023651200765729,1.9979292257196195,0.3611217884724313,1829,10577,3807
original12,12,48,gfs,0.15507362114355053,49,0.8939056939501779,0.26023131672597866,0.7088828066683255,177.92624669237145,4.9842524145827065,1.5569610267418446,0.2892788605158567,1170,2849,3326
original12,12,48,alpha000,0.21933203106791743,49,1.3405249110320285,0.40680604982206403,0.6965322714451634,331.1677907179856,7.098302534844229,2.4510923432297194,0.3773938851687,1829,4198,2667
original12,12,48,alpha025,0.22490225344125428,49,1.4526245551601424,0.41347864768683273,0.7153575256469147,339.39054671022984,6.708965743734996,2.247898806380405,0.3561086838427418,1859,4672,2637
original12,12,48,alpha050,0.21073451492683093,49,1.209297153024911,0.3790035587188612,0.6865918705168291,240.4266013851696,5.892455550457048,1.6393253510555685,0.32113974024927316,1704,3733,2792
original12,12,48,alpha075,0.19307430690255223,49,1.0705071174377223,0.35609430604982206,0.6673592354041139,201.57102832762686,5.728100098817627,1.6328589139207728,0.3153758523352274,1601,3212,2895
original12,12,48,alpha100,0.20144133902121886,49,1.4459519572953736,0.4001334519572954,0.7232733425626827,272.50478854584634,6.320033710496652,2.1609084613634773,0.35099194280261625,1799,4702,2697
original12,12,72,gfs,0.10855153480048538,70,1.0180696342000881,0.25782282944028206,0.7467532467532467,140.94303224590797,4.309185969765304,1.5569610267418446,0.2892788605158567,1170,3450,3368
original12,12,72,alpha000,0.14722287016887609,73,1.503746143675628,0.40304098721903925,0.7319753810082064,257.92886698232877,6.523450070900807,2.4510923432297194,0.3773938851687,1829,4995,2709
original12,12,72,alpha025,0.15096178655645837,73,1.8058616130453944,0.40965182899955926,0.7731543624161074,298.5809985231174,6.325717582622614,2.247898806380405,0.3561086838427418,1859,6336,2679
original12,12,72,alpha050,0.14145193467691392,73,1.5969590127809608,0.375495813133539,0.7648682213329654,219.00553235822812,5.758663198113207,1.6393253510555685,0.32113974024927316,1704,5543,2834
original12,12,72,alpha075,0.12959782244143916,73,1.2765535478184222,0.3527985896870868,0.7236319696185051,173.74245087044983,5.528827326897125,1.6328589139207728,0.3153758523352274,1601,4192,2937
original12,12,72,alpha100,0.1352140494799962,73,1.8162185985015424,0.3964301454385192,0.7817277359864111,241.16492391190192,6.267747236268178,2.1609084613634773,0.35099194280261625,1799,6443,2739
additional5,5,48,gfs,0.013936578429028639,42,0.9068493150684932,0.042922374429223746,0.9526686807653575,143.77753839991072,5.613378220936254,1.191199410477221,0.2523976471567601,47,946,1048
additional5,5,48,alpha000,0.11874913438234908,49,2.206392694063927,0.3963470319634703,0.820364238410596,232.66616378764104,7.3036374630296175,1.950237381883564,0.31440865061960666,434,1982,661
additional5,5,48,alpha025,0.0,49,0.8054794520547945,0.0,1.0,195.07156772049615,7.036156893909038,1.2928181728528803,0.28609147650839073,0,882,1095
additional5,5,48,alpha050,0.0,49,0.8073059360730593,0.0,1.0,215.65410061338113,7.614515632589812,1.2507058669563051,0.29682691639746916,0,884,1095
additional5,5,48,alpha075,0.0,49,0.8310502283105022,0.0,1.0,228.75168018152996,8.245099719986266,1.4007582929137026,0.33596492520157534,0,910,1095
additional5,5,48,alpha100,0.004589521037779822,49,2.484931506849315,0.0273972602739726,0.9889746416758545,280.05823201871254,8.658551469551977,1.606779060174361,0.3854334180799874,30,2691,1065
additional5,5,72,gfs,0.01361247195393495,43,0.9043715846994536,0.042805100182149364,0.9526686807653575,98.88378701207215,4.165689866302911,1.191199410477221,0.2523976471567601,47,946,1051
additional5,5,72,alpha000,0.08262431876555144,71,2.530054644808743,0.39617486338797814,0.8434125269978402,199.47726571752415,6.548647112694644,1.950237381883564,0.31440865061960666,435,2343,663
additional5,5,72,alpha025,0.0,73,1.1183970856102003,0.0,1.0,168.1934616027624,6.097925298412202,1.2928181728528803,0.28609147650839073,0,1228,1098
additional5,5,72,alpha050,0.0,73,1.0901639344262295,0.0,1.0,173.2996207265525,6.4801355285766515,1.2507058669563051,0.29682691639746916,0,1197,1098
additional5,5,72,alpha075,0.0,73,1.3160291438979963,0.0,1.0,201.03760899768062,7.07783385402103,1.4007582929137026,0.33596492520157534,0,1445,1098
additional5,5,72,alpha100,0.003080637408920702,73,3.7923497267759565,0.0273224043715847,0.9927953890489913,297.3689788288779,8.837820715559854,1.606779060174361,0.3854334180799874,30,4134,1068


==> anc/analysis/window_metrics.csv <==
last_window_start,driver,window_start,CSI,Bias,MSE24,MAE24,H,F,M,CSI_case_sd,MSE24_case_sd
48,gfs,0,0.5405405405405406,0.5510204081632653,108.92320764271697,2.4850526384416107,80.0,1.0,67.0,nan,418.89914894625133
48,gfs,1,0.5241379310344828,0.5454545454545454,112.95927511213097,2.5872146312793265,76.0,2.0,67.0,0.3731952456262334,430.93277806848914
48,gfs,2,0.4489795918367347,0.5106382978723404,116.26432469111238,2.7059432975882034,66.0,6.0,75.0,0.31965101067337076,440.6488767614938
48,gfs,3,0.3959731543624161,0.475177304964539,120.74994196389407,2.8361047088266065,59.0,8.0,82.0,0.28380476251704967,453.90336570783825
48,gfs,4,0.36,0.44680851063829785,125.78643914813362,2.9843198707514444,54.0,9.0,87.0,0.2597535114562828,467.7341256722263
48,gfs,5,0.30128205128205127,0.4,129.9314817237933,3.1220843145666617,47.0,11.0,98.0,0.15207638992642186,476.2837276512206
48,gfs,6,0.2777777777777778,0.38926174496644295,132.84186379836333,3.2619828119781884,45.0,13.0,104.0,0.16451055725564576,477.47592649752283
48,gfs,7,0.23717948717948717,0.38848920863309355,133.52695217638617,3.332746193868381,37.0,17.0,102.0,0.1351498835532115,475.4760827821178
48,gfs,8,0.20496894409937888,0.35664335664335667,136.93940646005686,3.448434224126989,33.0,18.0,110.0,0.12016145600900516,483.0339984652057
48,gfs,9,0.1910828025477707,0.375,138.860750871599,3.5562399815453225,30.0,21.0,106.0,0.1091476751476552,486.0310557131171
48,gfs,10,0.18421052631578946,0.34328358208955223,135.03548465604948,3.6416497511867805,28.0,18.0,106.0,0.10332341447371861,462.2661287040968
48,gfs,11,0.1836734693877551,0.359375,130.02051742476317,3.7261440610297036,27.0,19.0,101.0,0.09482798605251253,430.6643574904388
48,gfs,12,0.2127659574468085,0.4016393442622951,125.10854895105933,3.811526168241762,30.0,19.0,92.0,0.11248109706458197,395.72327900041313
48,gfs,13,0.22627737226277372,0.423728813559322,122.48873166863847,3.9130142614218917,31.0,19.0,87.0,0.12508108129345685,364.6044010352353
48,gfs,14,0.23776223776223776,0.5128205128205128,122.30262548930975,4.0526174413272935,34.0,26.0,83.0,0.14847563405220998,337.1061372373182
48,gfs,15,0.22875816993464052,0.6206896551724138,124.00634756484057,4.232260352285966,35.0,37.0,81.0,0.14156737729452218,313.71535672080756
48,gfs,16,0.22151898734177214,0.6782608695652174,128.62837692078884,4.478305293767725,35.0,43.0,80.0,0.14226776230523366,296.1954666406293
48,gfs,17,0.20606060606060606,0.7304347826086957,136.68491557565554,4.784345152571291,34.0,50.0,81.0,0.13977909726460866,285.49334845569433
48,gfs,18,0.18128654970760233,0.8363636363636363,145.45418833894124,5.125864031248794,31.0,61.0,79.0,0.13179900847394452,277.11071621047427
48,gfs,19,0.15555555555555556,1.1224489795918366,148.50100167456753,5.354415408397182,28.0,82.0,70.0,0.11353623294119014,259.4853504641167
48,gfs,20,0.1414141414141414,1.2828282828282829,154.9405682829458,5.6127690467680935,28.0,99.0,71.0,0.104012008250611,250.79616726801532
48,gfs,21,0.12558139534883722,1.2830188679245282,165.12223824081923,5.857465391932046,27.0,109.0,79.0,0.09006211787086044,253.95548111721922
48,gfs,22,0.09170305676855896,1.3364485981308412,177.98428504549295,6.08682383578066,21.0,122.0,86.0,0.07667624628515296,268.5094686902983
48,gfs,23,0.08860759493670886,1.3454545454545455,189.61818087008302,6.287997824975736,21.0,127.0,89.0,0.06791186319333535,289.0808711520345
48,gfs,24,0.08914728682170543,1.2845528455284554,199.152623946497,6.412359886018648,23.0,135.0,100.0,0.07593911209061595,311.453235290194
48,gfs,25,0.0842911877394636,1.282258064516129,207.11482561515112,6.492262063168633,22.0,137.0,102.0,0.07654907006240073,335.05737549346753
48,gfs,26,0.08712121212121213,1.2598425196850394,214.3112875331182,6.552130212300476,23.0,137.0,104.0,0.06906233971818579,358.94687881398175
48,gfs,27,0.07307692307692308,1.2682926829268293,218.44693342179642,6.596011766540262,19.0,137.0,104.0,0.058670558002508456,374.923779194355
48,gfs,28,0.07307692307692308,1.25,221.12472097148094,6.6368853474932035,19.0,136.0,105.0,0.05976990882438905,383.8014820958309
48,gfs,29,0.06818181818181818,1.220472440944882,223.3470509868238,6.688326218676953,18.0,137.0,109.0,0.05915453989400754,388.70199145502346
48,gfs,30,0.06177606177606178,1.2357723577235773,226.4769222335089,6.730648912281184,16.0,136.0,107.0,0.05322256582719377,395.95380841375805
48,gfs,31,0.06201550387596899,1.2276422764227641,228.05743801232833,6.812876386002427,16.0,135.0,107.0,0.05333954330782303,397.77890599468793
48,gfs,32,0.068,1.225,230.0693275990557,6.87171236608127,17.0,130.0,103.0,0.0623026899803463,399.62441134134997
48,gfs,33,0.06589147286821706,1.217741935483871,233.04037177358276,6.918242890871954,17.0,134.0,107.0,0.06028205014286929,403.7943147246452
48,gfs,34,0.0625,1.1935483870967742,234.99204960268906,6.966947701409117,16.0,132.0,108.0,0.06052275561884853,407.73031541260235
48,gfs,35,0.053231939163498096,1.216,236.25679590960397,7.0145322247359685,14.0,138.0,111.0,0.05049041990811242,405.70570745287927
48,gfs,36,0.04887218045112782,1.1796875,236.89666849085975,7.031348440101601,13.0,138.0,115.0,0.044508217596026446,401.66662667906934
48,gfs,37,0.045454545454545456,1.123076923076923,233.93388090820923,6.98043027835227,12.0,134.0,118.0,0.042775252012064356,392.5657368090241
48,gfs,38,0.03162055335968379,1.088,228.41658109936392,6.89310447812118,8.0,128.0,117.0,0.025791603560419256,378.3368970323571
48,gfs,39,0.03305785123966942,1.1008403361344539,219.341084517146,6.731636608424208,8.0,123.0,111.0,0.026525977736950108,358.25853329012875
48,gfs,40,0.029914529914529916,1.0423728813559323,208.52639463970303,6.514411371330582,7.0,116.0,111.0,0.024306367945833632,335.09054957853346
48,gfs,41,0.028985507246376812,1.009433962264151,196.85949005416174,6.246091300964416,6.0,101.0,100.0,0.028786945131251986,310.46099516883027
48,gfs,42,0.025906735751295335,1.041237113402062,185.37513106852026,5.991758855122679,5.0,96.0,92.0,0.029023473087419985,288.5151955314885
48,gfs,43,0.0064516129032258064,1.1081081081081081,169.4087963908256,5.647558300066804,1.0,81.0,73.0,0.012191496227354265,265.0659184608557
48,gfs,44,0.0,1.180327868852459,151.74403362926265,5.286234157942836,0.0,72.0,61.0,0.0,237.99491304331804
48,gfs,45,0.0,1.5681818181818181,135.65035117825653,4.957747392183566,0.0,69.0,44.0,0.0,215.38707038483494
48,gfs,46,0.0,1.8285714285714285,120.34077856810647,4.631575303799668,0.0,64.0,35.0,0.0,195.45307171545915
48,gfs,47,0.0,2.230769230769231,107.19805617237037,4.332116286251194,0.0,58.0,26.0,0.0,179.50443819552083
48,gfs,48,0.0,2.5714285714285716,97.48169039088019,4.072911963969699,0.0,54.0,21.0,0.0,168.34693519789732
48,alpha000,0,0.5865921787709497,0.9319727891156463,130.00640986465316,2.950363771350279,105.0,32.0,42.0,0.46115659642600926,421.72258202295683
48,alpha000,1,0.5919540229885057,0.9370629370629371,131.46334886004928,2.991186851106701,103.0,31.0,40.0,0.46687178501419485,423.1946215389225
48,alpha000,2,0.5689655172413793,0.9361702127659575,135.87782060514138,3.084986727485477,99.0,33.0,42.0,0.44874084190684743,434.45657292445605
48,alpha000,3,0.5625,0.950354609929078,145.3013687576898,3.220157528409337,99.0,35.0,42.0,0.37115374447904514,463.7507610009387
48,alpha000,4,0.5480225988700564,0.9432624113475178,157.70465981965114,3.398828425160262,97.0,36.0,44.0,0.36365568903502404,502.2829505418654
48,alpha000,5,0.5191256830601093,0.9172413793103448,172.39537013717595,3.609887011614164,95.0,38.0,50.0,0.35615763359100294,545.7867689644081
48,alpha000,6,0.4842105263157895,0.8926174496644296,187.8330522816572,3.8665664480927204,92.0,41.0,57.0,0.3449105504249712,586.1860781195389
48,alpha000,7,0.489010989010989,0.9496402877697842,199.2053737564696,4.049557329087407,89.0,43.0,50.0,0.3568345413741437,609.5615284395102
48,alpha000,8,0.453125,0.951048951048951,212.17810630293053,4.2863552655572,87.0,49.0,56.0,0.34403748917464005,635.2698483488284
48,alpha000,9,0.4421052631578947,1.0147058823529411,228.5573746555413,4.549397332948633,84.0,54.0,52.0,0.3514305986371635,669.3928064724464
48,alpha000,10,0.41116751269035534,1.0746268656716418,242.66493284191097,4.8222625236998145,81.0,63.0,53.0,0.27442652451133787,685.4376195804382
48,alpha000,11,0.38235294117647056,1.203125,256.2078963348793,5.08093099870354,78.0,76.0,50.0,0.27684651149997397,695.9953143469979
48,alpha000,12,0.3269230769230769,1.2622950819672132,271.53586800940934,5.392047693246419,68.0,86.0,54.0,0.2492665942130913,709.2969429747084
48,alpha000,13,0.29906542056074764,1.3559322033898304,280.5886814980149,5.677628264005413,64.0,96.0,54.0,0.2405182362352715,704.9380539408706
48,alpha000,14,0.26521739130434785,1.4871794871794872,287.1056178366846,5.985581296080457,61.0,113.0,56.0,0.20581112163880697,693.4536592002697
48,alpha000,15,0.24180327868852458,1.6120689655172413,291.3654897787753,6.316174536903992,59.0,128.0,57.0,0.1682229842338964,672.4731684575816
48,alpha000,16,0.20866141732283464,1.6695652173913043,292.38455928337663,6.664111450258219,53.0,139.0,62.0,0.1475459031609725,638.9484189957946
48,alpha000,17,0.20392156862745098,1.6695652173913043,293.93239288728864,7.02289194524219,52.0,140.0,63.0,0.145910923101986,607.4561889725849
48,alpha000,18,0.19245283018867926,1.8727272727272728,300.31573376179017,7.41684168259746,51.0,155.0,59.0,0.14779690918243413,587.6359546348351
48,alpha000,19,0.16911764705882354,2.2448979591836733,315.06028074231557,7.746682991708161,46.0,174.0,52.0,0.1311569029620209,596.976195296368
48,alpha000,20,0.1601423487544484,2.292929292929293,333.54443720670076,8.111634424330237,45.0,182.0,54.0,0.12727922061357855,614.9565538357035
48,alpha000,21,0.14333333333333334,2.2358490566037736,349.61374228491735,8.466164849428763,43.0,194.0,63.0,0.11286089238845146,624.4207323662458
48,alpha000,22,0.11974110032362459,2.2336448598130842,364.72857038430914,8.791092225930104,37.0,202.0,70.0,0.09633335945192016,625.9630934296276
48,alpha000,23,0.10344827586206896,2.2,381.37264400829616,9.089315887888802,33.0,209.0,77.0,0.07986326462206482,628.8133135032236
48,alpha000,24,0.08504398826979472,2.008130081300813,398.37933011180127,9.340932771328161,29.0,218.0,94.0,0.061639833358571504,636.5169666808289
48,alpha000,25,0.07428571428571429,2.032258064516129,416.74666923721855,9.543654285537052,26.0,226.0,98.0,0.0484943397438048,654.6027430451188
48,alpha000,26,0.07670454545454546,1.984251968503937,432.75028040023653,9.69555314538596,27.0,225.0,100.0,0.053037361309949016,678.2893155637275
48,alpha000,27,0.07736389684813753,2.0569105691056913,445.2171400942215,9.810863790101322,27.0,226.0,96.0,0.059144388129713024,702.1407620604524
48,alpha000,28,0.07932011331444759,2.0725806451612905,453.04348324160077,9.886517329415142,28.0,229.0,96.0,0.06321932070173486,723.8018388901402
48,alpha000,29,0.07386363636363637,1.9763779527559056,457.2985921180569,9.914976660369053,26.0,225.0,101.0,0.07263654323255447,740.7953551099973
48,alpha000,30,0.07163323782234957,2.040650406504065,455.8434870937695,9.86960593196059,25.0,226.0,98.0,0.0775832285659419,745.2687957926597
48,alpha000,31,0.0728862973760933,1.991869918699187,449.4073070369153,9.80338201362009,25.0,220.0,98.0,0.07927845274083749,727.8453573163689
48,alpha000,32,0.0718562874251497,1.9833333333333334,443.6092790002384,9.744606029433498,24.0,214.0,96.0,0.08040302522073699,708.4661114027359
48,alpha000,33,0.07621951219512195,1.846774193548387,433.22279773629924,9.626397341748545,25.0,204.0,99.0,0.08867980722875402,687.9541684729618
48,alpha000,34,0.08253968253968254,1.75,419.7570835264202,9.48268470906976,26.0,191.0,98.0,0.09699895070079313,657.3911999846212
48,alpha000,35,0.08873720136518772,1.552,404.6976029627041,9.318307762704976,26.0,168.0,99.0,0.10476310725620593,620.2649778213689
48,alpha000,36,0.10256410256410256,1.3515625,390.98141614603503,9.154908059009388,28.0,145.0,100.0,0.10736643640157723,588.3982987386859
48,alpha000,37,0.10408921933085502,1.2846153846153847,376.0990676172111,9.031381022705263,28.0,139.0,102.0,0.10744911688215668,551.7106676146338
48,alpha000,38,0.108,1.216,359.98635042721094,8.913147687692167,27.0,125.0,98.0,0.1212718996030067,513.0794895597836
48,alpha000,39,0.10683760683760683,1.1764705882352942,341.90275424202815,8.756845423466157,25.0,115.0,94.0,0.11405737482040076,474.36841390405965
48,alpha000,40,0.11711711711711711,1.1016949152542372,321.5511112857089,8.52743622966334,26.0,104.0,92.0,0.12206528639835638,436.06265745562814
48,alpha000,41,0.12307692307692308,1.0660377358490567,298.0448451949377,8.245939284295218,24.0,89.0,82.0,0.1472864594491706,391.48616716815366
48,alpha000,42,0.12994350282485875,1.0618556701030928,273.9112461692928,7.961706601960939,23.0,80.0,74.0,0.15329709956298812,349.076360967066
48,alpha000,43,0.0967741935483871,1.2972972972972974,252.08231294207624,7.6526072885894125,15.0,81.0,59.0,0.11761941023799363,310.86331351614814
48,alpha000,44,0.07913669064748201,1.459016393442623,232.09822405476868,7.339747218373309,11.0,78.0,50.0,0.09216306864088211,279.1171977571136
48,alpha000,45,0.06666666666666667,1.9090909090909092,216.648091916738,7.0339481956115,8.0,76.0,36.0,0.0794937235104906,259.4340215091354
48,alpha000,46,0.05263157894736842,2.4285714285714284,203.12084455089135,6.762205456411046,6.0,79.0,29.0,0.07515568506678631,245.77116373344865
48,alpha000,47,0.039603960396039604,3.0384615384615383,190.7643486214925,6.504751270004712,4.0,75.0,22.0,0.06573295182769169,234.86595263276016
48,alpha000,48,0.031914893617021274,3.619047619047619,179.53207708706358,6.263309908981902,3.0,73.0,18.0,0.049299713870768765,224.38638658888271
48,alpha025,0,0.6134969325153374,0.7891156462585034,74.53456163257195,2.4352901564127505,100.0,16.0,47.0,0.45916024752373213,236.48988707229597
48,alpha025,1,0.60625,0.7972027972027972,75.15692721978002,2.505238590388183,97.0,17.0,46.0,0.45423415745096096,234.06676447018376
48,alpha025,2,0.59375,0.8085106382978723,78.26878579877473,2.617712131660849,95.0,19.0,46.0,0.4448685047200133,239.4647560469186
48,alpha025,3,0.558282208588957,0.8014184397163121,85.72195124296923,2.7769983914865826,91.0,22.0,50.0,0.34565049010694704,260.59300219325695
48,alpha025,4,0.5636363636363636,0.8297872340425532,97.470341333671,2.9831683479427307,93.0,24.0,48.0,0.35324720417523153,296.7658684073954
48,alpha025,5,0.5352941176470588,0.8,112.59577565891908,3.2251610874980225,91.0,25.0,54.0,0.34565049010694704,343.35872174784214
48,alpha025,6,0.5028571428571429,0.7651006711409396,127.25311139450142,3.485375877083394,88.0,26.0,61.0,0.33207074306331413,384.80922603711355
48,alpha025,7,0.5209580838323353,0.8273381294964028,133.36546353866134,3.620450435979833,87.0,28.0,52.0,0.3488157876353989,394.1009464932521
48,alpha025,8,0.5,0.8251748251748252,139.98703054789164,3.7862116782400004,87.0,31.0,56.0,0.3488157876353989,405.2468863860155
48,alpha025,9,0.47701149425287354,0.8897058823529411,149.95156235586543,4.001780310784513,83.0,38.0,53.0,0.3029197080291971,428.3842423306042
48,alpha025,10,0.4438202247191011,0.917910447761194,160.52102832705117,4.241752496324392,79.0,44.0,55.0,0.26365577645146776,448.86139650950656
48,alpha025,11,0.4318181818181818,0.96875,170.34620341171336,4.449665314406364,76.0,48.0,52.0,0.2697478829999746,464.99108588319996
48,alpha025,12,0.3854748603351955,1.0327868852459017,182.30852292587895,4.673224677829163,69.0,57.0,53.0,0.22901733367485,489.94684826517624
48,alpha025,13,0.34594594594594597,1.1101694915254237,196.71997169016026,4.919551766196626,64.0,67.0,54.0,0.21070879507812285,518.8693197434826
48,alpha025,14,0.31088082901554404,1.1623931623931625,208.81159632309075,5.179780275009859,60.0,76.0,57.0,0.19440394783993473,527.0690045956153
48,alpha025,15,0.27941176470588236,1.25,214.79680525943763,5.420830880553468,57.0,88.0,59.0,0.17900117351107836,524.257641340936
48,alpha025,16,0.2644230769230769,1.2869565217391303,217.5283083441053,5.676000253966298,55.0,93.0,60.0,0.17140195401154554,516.0259148550317
48,alpha025,17,0.25961538461538464,1.2782608695652173,218.94328999805074,5.924296738157356,54.0,93.0,61.0,0.1695800591157585,502.8083079363657
48,alpha025,18,0.2336448598130841,1.4,221.08317469137236,6.252902533699034,50.0,104.0,60.0,0.14685190304455503,483.7490000108424
48,alpha025,19,0.2175925925925926,1.683673469387755,228.84853297862676,6.591001728397944,47.0,118.0,51.0,0.13324770591528862,484.62734912905836
48,alpha025,20,0.21145374449339208,1.7777777777777777,240.49750656617772,6.997113280239635,48.0,128.0,51.0,0.13240485096125287,484.4516548316063
48,alpha025,21,0.20253164556962025,1.6886792452830188,257.1905125528424,7.422858684933781,48.0,131.0,58.0,0.12094863136295271,493.3621367664425
48,alpha025,22,0.172,1.7383177570093458,281.18502475966903,7.844661479491363,43.0,143.0,64.0,0.1055355346714076,519.3302458887327
48,alpha025,23,0.13909774436090225,1.7545454545454546,309.90827351207486,8.242255415244182,37.0,156.0,73.0,0.08279414843007044,554.781582962529
48,alpha025,24,0.11743772241992882,1.5528455284552845,340.2624245551274,8.585691312959677,33.0,158.0,90.0,0.07726663503031811,598.0441413315426
48,alpha025,25,0.09278350515463918,1.564516129032258,370.83231007226584,8.87369902938544,27.0,167.0,97.0,0.06406672178535833,648.3229545159987
48,alpha025,26,0.08080808080808081,1.5275590551181102,397.3863802727598,9.071351141001813,24.0,170.0,103.0,0.05656854249492381,701.5131196961241
48,alpha025,27,0.0462046204620462,1.5772357723577235,419.8692481570539,9.208972580918026,14.0,180.0,109.0,0.033219781666482096,757.4381526207749
48,alpha025,28,0.033112582781456956,1.5161290322580645,438.7098119965535,9.290176621230659,10.0,178.0,114.0,0.02347417840375587,813.3026799362104
48,alpha025,29,0.02631578947368421,1.4566929133858268,454.75880237738556,9.354851314394397,8.0,177.0,119.0,0.01918465227817746,867.8296779235976
48,alpha025,30,0.016722408026755852,1.4715447154471544,470.69727055194426,9.427873647861544,5.0,176.0,118.0,0.012254901960784315,928.3924938495583
48,alpha025,31,0.006825938566552901,1.3983739837398375,478.80326071174045,9.42968703596533,2.0,170.0,121.0,0.005167958656330749,958.0129003141783
48,alpha025,32,0.0,1.45,485.7281535468627,9.445050458204744,0.0,174.0,120.0,0.0,983.9100789522234
48,alpha025,33,0.013422818791946308,1.435483870967742,484.92726101410483,9.414835459618285,4.0,174.0,120.0,0.036140316116210054,983.8542567346275
48,alpha025,34,0.013937282229965157,1.346774193548387,478.9809962106267,9.36464911023779,4.0,163.0,120.0,0.04597701149425287,969.0080627366578
48,alpha025,35,0.021052631578947368,1.328,471.98677125338844,9.33245420186872,6.0,160.0,119.0,0.07142857142857142,947.4298100725381
48,alpha025,36,0.027777777777777776,1.3125,465.095660911597,9.313544566701573,8.0,160.0,120.0,0.08933669468970774,929.9008148613249
48,alpha025,37,0.020905923344947737,1.2538461538461538,459.31876831280715,9.252174415461399,6.0,157.0,124.0,0.069579541056407,918.90082976082
48,alpha025,38,0.007272727272727273,1.216,457.5665214227875,9.206380248981725,2.0,150.0,123.0,0.02621837778937075,914.6993082995394
48,alpha025,39,0.0037313432835820895,1.2605042016806722,449.7693308309459,9.081691111793532,1.0,149.0,118.0,0.015058465048420854,904.5807246254444
48,alpha025,40,0.00749063670411985,1.2796610169491525,438.6538561674599,8.948896617047945,2.0,149.0,116.0,0.03011693009684171,890.2635680753203
48,alpha025,41,0.00784313725490196,1.4245283018867925,423.8443157827438,8.764863390853645,2.0,149.0,104.0,0.03011693009684171,863.7006024653614
48,alpha025,42,0.00819672131147541,1.5360824742268042,403.6469243425752,8.51649559124079,2.0,147.0,95.0,0.03011693009684171,824.8299235915858
48,alpha025,43,0.0,2.0135135135135136,377.7218334797308,8.183255421765145,0.0,149.0,74.0,0.0,782.1830366177502
48,alpha025,44,0.0,2.4098360655737703,354.6329168723099,7.841813196821723,0.0,147.0,61.0,0.0,757.8316357423233
48,alpha025,45,0.0,3.2045454545454546,336.3646451835422,7.502914444044642,0.0,141.0,44.0,0.0,747.2791239017719
48,alpha025,46,0.0,4.057142857142857,318.6071983712524,7.2036346144148355,0.0,142.0,35.0,0.0,729.9170080524099
48,alpha025,47,0.0,5.3076923076923075,301.7657441938388,6.908563728991499,0.0,138.0,26.0,0.0,710.3354732682502
48,alpha025,48,0.0,6.523809523809524,287.3209523527785,6.657921519478905,0.0,137.0,21.0,0.0,697.6751989141975
48,alpha050,0,0.6114649681528662,0.7210884353741497,57.17986472112296,2.2703326396436707,96.0,10.0,51.0,0.4465937565388721,172.67200199623142
48,alpha050,1,0.6282051282051282,0.7762237762237763,59.338603351811834,2.354400046461414,98.0,13.0,45.0,0.4650769433307494,176.11303634082074
48,alpha050,2,0.5987261146496815,0.7801418439716312,62.63978355425173,2.465034365683511,94.0,16.0,47.0,0.4460942109499025,182.29743983987072
48,alpha050,3,0.575,0.7872340425531915,68.20313381541835,2.6117548676289997,92.0,19.0,49.0,0.35176307791685807,195.67086633785718
48,alpha050,4,0.5269461077844312,0.8085106382978723,75.58261671336014,2.7945913994380724,88.0,26.0,53.0,0.32778595928185206,215.16444958524716
48,alpha050,5,0.47701149425287354,0.7724137931034483,83.64305074123196,3.0054183492881017,83.0,29.0,62.0,0.3052233907180824,235.54596652078408
48,alpha050,6,0.4530386740331492,0.7651006711409396,91.12725851143367,3.2177323208729653,82.0,32.0,67.0,0.2958920129596832,251.8174314102908
48,alpha050,7,0.48520710059171596,0.8057553956834532,91.43513932879114,3.297758412522189,82.0,30.0,57.0,0.3198832572537116,243.2101636080928
48,alpha050,8,0.4742857142857143,0.8041958041958042,92.79449323099121,3.391456158238052,83.0,32.0,60.0,0.31946714895159295,238.53890748198802
48,alpha050,9,0.45614035087719296,0.8308823529411765,95.33018438271266,3.5158934601734186,78.0,35.0,58.0,0.2765957446808511,239.4032317338661
48,alpha050,10,0.423728813559322,0.8805970149253731,99.47371924755184,3.658462218934456,75.0,43.0,59.0,0.2640845070422535,244.37331444444695
48,alpha050,11,0.4011299435028249,0.9375,105.05797150545192,3.8064223611902954,71.0,49.0,57.0,0.2610294117647059,254.07979917909773
48,alpha050,12,0.35,0.9918032786885246,113.47375844260068,4.008900029050329,63.0,58.0,59.0,0.20716512144483346,270.6931832351204
48,alpha050,13,0.3005464480874317,1.0169491525423728,123.04082453062892,4.239981100575815,55.0,65.0,63.0,0.1835578190484902,288.76531923321414
48,alpha050,14,0.2896174863387978,1.017094017094017,132.98576521362858,4.483080860198273,53.0,66.0,64.0,0.17956303455680128,303.945351424042
48,alpha050,15,0.25654450261780104,1.0689655172413792,142.78899716216657,4.757662067756569,49.0,75.0,67.0,0.16987183084882124,310.979012846728
48,alpha050,16,0.2436548223350254,1.1304347826086956,153.79333006307954,5.070739528354928,48.0,82.0,67.0,0.17173002067198387,318.8776611933932
48,alpha050,17,0.23039215686274508,1.182608695652174,165.9114023396174,5.414822484795298,47.0,89.0,68.0,0.16293828673254282,328.94758120643894
48,alpha050,18,0.21052631578947367,1.3,173.77922561666043,5.759676607322449,44.0,99.0,66.0,0.14684625523879213,325.8431324007768
48,alpha050,19,0.22,1.489795918367347,181.73134342692694,6.07343242359812,44.0,102.0,54.0,0.14907119849998599,326.90031713594254
48,alpha050,20,0.2048780487804878,1.494949494949495,195.1580750949836,6.452464769845582,42.0,106.0,57.0,0.13610848558694372,335.22221971596304
48,alpha050,21,0.19718309859154928,1.4056603773584906,214.7581213646335,6.870005409067513,42.0,107.0,64.0,0.11587232019260982,352.1827004046243
48,alpha050,22,0.16363636363636364,1.3925233644859814,238.6824589941687,7.27832252559952,36.0,113.0,71.0,0.10079052613579392,371.9265204313152
48,alpha050,23,0.14035087719298245,1.3636363636363635,267.49726256153104,7.723343517508776,32.0,118.0,78.0,0.08570991287109668,402.03876719243164
48,alpha050,24,0.11475409836065574,1.2113821138211383,296.1197609590866,8.110622185350746,28.0,121.0,95.0,0.07919595949289333,433.4568386225259
48,alpha050,25,0.08300395256916997,1.2096774193548387,322.94897186491096,8.423980304725742,21.0,129.0,103.0,0.06085755083982581,465.73464098795324
48,alpha050,26,0.07364341085271318,1.1811023622047243,343.5718342971369,8.631958007097959,19.0,131.0,108.0,0.05692808831586611,492.7283296201892
48,alpha050,27,0.05813953488372093,1.2195121951219512,357.78192224470297,8.767354358985118,15.0,135.0,108.0,0.04865413632017529,509.0572126927587
48,alpha050,28,0.045454545454545456,1.2258064516129032,367.99321841952815,8.858921958226876,12.0,140.0,112.0,0.037037037037037035,520.3943047753688
48,alpha050,29,0.03663003663003663,1.2283464566929134,375.74218170905766,8.921830176798025,10.0,146.0,117.0,0.03003003003003003,530.1090828391008
48,alpha050,30,0.025925925925925925,1.2520325203252032,381.44073016263104,8.979401075217126,7.0,147.0,116.0,0.02121212121212121,542.1186223181069
48,alpha050,31,0.014598540145985401,1.2601626016260163,384.1419250435893,9.038633939247672,4.0,151.0,119.0,0.011799410029498525,546.8708055425942
48,alpha050,32,0.0,1.2583333333333333,388.0303212464058,9.129490034843865,0.0,151.0,120.0,0.0,556.0002750521422
48,alpha050,33,0.0,1.2016129032258065,386.8378210346233,9.166049176705664,0.0,149.0,124.0,0.0,552.9838945637985
48,alpha050,34,0.0,1.1774193548387097,384.5598561682234,9.153192690859942,0.0,146.0,124.0,0.0,546.4315218843499
48,alpha050,35,0.003875968992248062,1.072,383.1472272547238,9.13588050843488,1.0,133.0,124.0,0.012191496227354265,541.592709308479
48,alpha050,36,0.011450381679389313,1.0703125,383.72988670299924,9.118078161484835,3.0,134.0,125.0,0.03535533905932738,544.6951453678872
48,alpha050,37,0.011450381679389313,1.0384615384615385,382.9539789490312,9.033179326282678,3.0,132.0,127.0,0.04079462199153159,549.5581864174851
48,alpha050,38,0.00796812749003984,1.024,375.670518665155,8.904350955866104,2.0,126.0,123.0,0.026666666666666665,541.5268464031474
48,alpha050,39,0.004098360655737705,1.0588235294117647,364.7835850689336,8.735724538354653,1.0,125.0,118.0,0.014492753623188404,530.5914845429844
48,alpha050,40,0.004273504273504274,0.9915254237288136,355.524051897865,8.548744983159366,1.0,116.0,117.0,0.014492753623188404,529.4142436704083
48,alpha050,41,0.0,1.1132075471698113,341.9421733087473,8.336161987755345,0.0,118.0,106.0,0.0,518.2271128994132
48,alpha050,42,0.0,1.1649484536082475,322.41262659443146,8.10441986491469,0.0,113.0,97.0,0.0,493.58938263790964
48,alpha050,43,0.0,1.5405405405405406,298.92679724463545,7.808522035636563,0.0,114.0,74.0,0.0,468.77190627420623
48,alpha050,44,0.0,1.8360655737704918,273.388333593524,7.477362987271751,0.0,112.0,61.0,0.0,442.35931709853605
48,alpha050,45,0.0,2.5,247.11005628372345,7.132709070949872,0.0,110.0,44.0,0.0,414.16521427885175
48,alpha050,46,0.0,3.1142857142857143,224.37964667052896,6.799590664548994,0.0,109.0,35.0,0.0,397.71206608113556
48,alpha050,47,0.0,4.115384615384615,205.15309259206316,6.486785084476877,0.0,107.0,26.0,0.0,386.7130369051687
48,alpha050,48,0.0,5.142857142857143,190.19111368299377,6.223614684541526,0.0,108.0,21.0,0.0,379.2798085110543
48,alpha075,0,0.6558441558441559,0.7346938775510204,67.49701238880182,2.367983307917103,101.0,7.0,46.0,0.46985384802527175,229.79198956799075
48,alpha075,1,0.6339869281045751,0.7482517482517482,70.30133920852968,2.4839573512140127,97.0,10.0,46.0,0.45423415745096096,235.5235016923112
48,alpha075,2,0.5909090909090909,0.7375886524822695,73.53274687679081,2.610763101209636,91.0,13.0,50.0,0.42333366505247255,239.74503727339987
48,alpha075,3,0.5432098765432098,0.7730496453900709,78.92258401528917,2.7821019791920176,88.0,21.0,53.0,0.27848101265822783,250.34791976872313
48,alpha075,4,0.4939759036144578,0.7588652482269503,85.60693095830227,2.9828211223409014,82.0,25.0,59.0,0.2546583850931677,265.0926321222549
48,alpha075,5,0.45454545454545453,0.7655172413793103,92.20233168958637,3.192670678883076,80.0,31.0,65.0,0.24096385542168675,277.6137584790184
48,alpha075,6,0.4230769230769231,0.738255033557047,97.72575361685608,3.3898468972253823,77.0,33.0,72.0,0.22916666666666669,282.94250644224195
48,alpha075,7,0.4411764705882353,0.762589928057554,96.5620875132811,3.468819406312591,75.0,31.0,64.0,0.2403846153846154,264.3095309461424
48,alpha075,8,0.4342857142857143,0.7552447552447552,96.91262055534848,3.5832810494467124,76.0,32.0,67.0,0.20147318230684147,249.4799211754875
48,alpha075,9,0.3977272727272727,0.8088235294117647,99.77904500293785,3.7311617895432656,70.0,40.0,66.0,0.19440394783993473,238.65827978594282
48,alpha075,10,0.3551912568306011,0.8507462686567164,103.0435227871969,3.8736266538923956,65.0,49.0,69.0,0.18300785434586964,227.41972668342993
48,alpha075,11,0.34444444444444444,0.890625,105.65947453710547,3.981209718228722,62.0,52.0,66.0,0.18611319124087872,217.31259165798608
48,alpha075,12,0.31666666666666665,0.9426229508196722,110.69580847113532,4.168397284087505,57.0,58.0,65.0,0.1776347523392381,216.80762570527696
48,alpha075,13,0.2727272727272727,1.0169491525423728,118.91830985677758,4.441419349332994,51.0,69.0,67.0,0.16015894472043857,225.75465396309278
48,alpha075,14,0.2513089005235602,1.0427350427350428,127.58443962893553,4.726814535915727,48.0,74.0,69.0,0.1542985664745309,235.0990090275328
48,alpha075,15,0.2193877551020408,1.0603448275862069,135.2659355054951,5.0053837489768,43.0,80.0,73.0,0.14043741191956885,241.35318765193261
48,alpha075,16,0.21105527638190955,1.0956521739130434,142.7409943789346,5.2979384689802576,42.0,84.0,73.0,0.14170601817753925,245.13728238175284
48,alpha075,17,0.20707070707070707,1.0782608695652174,149.04866755268984,5.581759711988731,41.0,83.0,74.0,0.1394848325751532,245.92101321055168
48,alpha075,18,0.21717171717171718,1.190909090909091,154.32502090126567,5.877810758169405,43.0,88.0,67.0,0.14876844483005178,240.51395578274656
48,alpha075,19,0.22872340425531915,1.3571428571428572,158.6786520161976,6.1374099467065575,43.0,90.0,55.0,0.16105207788941386,232.94987287550902
48,alpha075,20,0.20918367346938777,1.393939393939394,169.37644169266764,6.489621904078424,41.0,97.0,58.0,0.14944803490194983,233.66879750696216
48,alpha075,21,0.20388349514563106,1.3396226415094339,184.6683491291965,6.8572668783499315,42.0,100.0,64.0,0.14301358438186976,240.40579622262518
48,alpha075,22,0.18009478672985782,1.3271028037383177,205.03412759296654,7.214061419729267,38.0,104.0,69.0,0.13423037359206202,256.88366808614416
48,alpha075,23,0.13656387665198239,1.3454545454545455,228.37297347121188,7.566829695030981,31.0,117.0,79.0,0.10055188172836227,281.28495989187786
48,alpha075,24,0.10833333333333334,1.1626016260162602,250.88826413639077,7.860665203906596,26.0,117.0,97.0,0.09192388155425119,310.1062334505109
48,alpha075,25,0.0778688524590164,1.1209677419354838,270.0377195588095,8.062241851310764,19.0,120.0,105.0,0.07223133786314195,339.25318370453476
48,alpha075,26,0.06827309236947791,1.094488188976378,285.33630858451374,8.194864089807183,17.0,122.0,110.0,0.06604843560533685,366.8447728799134
48,alpha075,27,0.051587301587301584,1.1544715447154472,295.67067863618155,8.300039871655603,13.0,129.0,110.0,0.05471659616324476,383.6270066575331
48,alpha075,28,0.04330708661417323,1.1370967741935485,303.81138993320303,8.399710665637382,11.0,130.0,113.0,0.04583333333333334,393.4280203617086
48,alpha075,29,0.03515625,1.0866141732283465,310.455501025794,8.503006969616065,9.0,129.0,118.0,0.03896103896103895,399.3057087197196
48,alpha075,30,0.019762845849802372,1.0975609756097562,316.8572889712974,8.634282954666068,5.0,130.0,118.0,0.021929824561403508,406.52587880654943
48,alpha075,31,0.0078125,1.0975609756097562,321.3151516091093,8.739831476469972,2.0,133.0,121.0,0.008771929824561403,410.5588700147457
48,alpha075,32,0.0,1.0833333333333333,326.1747011559652,8.85430328413266,0.0,130.0,120.0,0.0,415.24133421954735
48,alpha075,33,0.00823045267489712,0.9758064516129032,329.3451576328481,8.92733189049613,2.0,119.0,122.0,0.020833333333333332,419.3600253613494
48,alpha075,34,0.008368200836820083,0.9435483870967742,332.1571106095125,8.954240732852487,2.0,115.0,122.0,0.02525381361380527,423.0811600648113
48,alpha075,35,0.012552301255230125,0.936,334.9553265235325,8.994901230760208,3.0,114.0,122.0,0.04242640687119285,425.613318156043
48,alpha075,36,0.0125,0.8984375,334.7659907212078,9.018041738576906,3.0,112.0,125.0,0.04079462199153159,422.53636199298603
48,alpha075,37,0.012448132780082987,0.8769230769230769,335.1468032365471,9.046312558360736,3.0,111.0,127.0,0.04242640687119285,418.47190351772093
48,alpha075,38,0.00851063829787234,0.896,335.8061118514879,9.073547856787316,2.0,110.0,123.0,0.030743773095067286,412.7400163105517
48,alpha075,39,0.0,0.8907563025210085,331.4512384186055,9.040921112895582,0.0,106.0,119.0,0.0,402.6179340915681
48,alpha075,40,0.0,0.8728813559322034,324.35540149808224,8.948488036022198,0.0,103.0,118.0,0.0,391.4077294749365
48,alpha075,41,0.0,0.9811320754716981,314.1198222157664,8.805552935519499,0.0,104.0,106.0,0.0,376.12352277909906
48,alpha075,42,0.0,1.0721649484536082,300.820090479248,8.603391383554028,0.0,104.0,97.0,0.0,360.3084539496286
48,alpha075,43,0.0,1.337837837837838,280.31248445165556,8.286967144950564,0.0,99.0,74.0,0.0,335.91336240575043
48,alpha075,44,0.0,1.3442622950819672,256.1071850284347,7.911881262744199,0.0,82.0,61.0,0.0,307.01058661066446
48,alpha075,45,0.0,1.9090909090909092,234.22055359232098,7.536544214963154,0.0,84.0,44.0,0.0,281.89697200976605
48,alpha075,46,0.0,2.2,212.9594993086249,7.151536884315544,0.0,77.0,35.0,0.0,258.1991097177797
48,alpha075,47,0.0,2.8846153846153846,195.73332852155326,6.797508167574561,0.0,75.0,26.0,0.0,243.1349765987651
48,alpha075,48,0.0,3.761904761904762,183.4432700764812,6.492240872813396,0.0,79.0,21.0,0.0,236.40134464955105
48,alpha100,0,0.6441717791411042,0.8231292517006803,79.46213511679846,2.5540845821438394,105.0,16.0,42.0,0.48211825989991874,246.34299035292946
48,alpha100,1,0.6257668711656442,0.8531468531468531,82.47226745586066,2.673081740981602,102.0,20.0,41.0,0.4683434524742068,250.85539742336067
48,alpha100,2,0.592814371257485,0.8865248226950354,85.88034476728099,2.8119629652469147,99.0,26.0,42.0,0.44874084190684743,255.84300411553903
48,alpha100,3,0.5251396648044693,0.9361702127659575,90.97279181952554,2.9632011548815638,94.0,38.0,47.0,0.32693328496280016,266.96169820750157
48,alpha100,4,0.4891304347826087,0.9432624113475178,98.16267344766695,3.13950658446615,90.0,43.0,51.0,0.26785714285714285,283.651431853771
48,alpha100,5,0.453125,0.9241379310344827,105.42880227287945,3.3348982962713882,87.0,47.0,58.0,0.25588235294117645,297.95174795843195
48,alpha100,6,0.4365482233502538,0.8993288590604027,112.52710096251965,3.5363827959903453,86.0,48.0,63.0,0.2529411764705882,309.4875257360382
48,alpha100,7,0.44148936170212766,0.9496402877697842,111.39337227691223,3.6256512375579435,83.0,49.0,56.0,0.2319920526656032,292.4522288829693
48,alpha100,8,0.43005181347150256,0.9300699300699301,111.50199286361385,3.7333905497946698,83.0,50.0,60.0,0.21311074282075868,273.82362323763186
48,alpha100,9,0.4,1.0073529411764706,115.81387599224217,3.9198507116317547,78.0,59.0,58.0,0.20949583326435076,267.48395831053836
48,alpha100,10,0.38190954773869346,1.0522388059701493,121.68100558278456,4.114444254908671,76.0,65.0,58.0,0.21106714336907204,263.3882565339886
48,alpha100,11,0.35323383084577115,1.125,132.18316494329883,4.344478485134261,71.0,73.0,57.0,0.21004078712271212,267.3501711851568
48,alpha100,12,0.32242990654205606,1.319672131147541,149.579946080735,4.636358250732336,69.0,92.0,53.0,0.20866023734819666,291.0364905617468
48,alpha100,13,0.2850678733031674,1.4067796610169492,167.07690579156693,4.935289317586597,63.0,103.0,55.0,0.193380769167093,319.5050715738793
48,alpha100,14,0.2543103448275862,1.4871794871794872,183.94428027757905,5.26198919418011,59.0,115.0,58.0,0.18247461467702966,351.60738786539946
48,alpha100,15,0.23553719008264462,1.5775862068965518,199.0719279916711,5.572141311908329,57.0,126.0,59.0,0.18038877950728832,380.7183396193058
48,alpha100,16,0.22088353413654618,1.6434782608695653,208.68001581770517,5.867143277468554,55.0,134.0,60.0,0.17272043058086511,397.29890521970594
48,alpha100,17,0.1969111969111969,1.6956521739130435,216.71838018835157,6.126495484188626,51.0,144.0,64.0,0.1589363573561604,408.0062364727243
48,alpha100,18,0.1953125,1.7818181818181817,225.48957760847475,6.425951714023968,50.0,146.0,60.0,0.15701857325533194,414.65905360815253
48,alpha100,19,0.19421487603305784,1.9489795918367347,235.509464581998,6.741383261868341,47.0,144.0,51.0,0.1535013572144125,423.0568977968173
48,alpha100,20,0.1950207468879668,1.9090909090909092,250.4556067261048,7.10288842730826,47.0,142.0,52.0,0.15449717011622263,435.84012024285386
48,alpha100,21,0.18218623481781376,1.7547169811320755,266.2503430606714,7.459311553891727,45.0,141.0,61.0,0.14334075693533144,440.24160898428806
48,alpha100,22,0.15234375,1.7570093457943925,285.5892657412209,7.802985119669114,39.0,149.0,68.0,0.13161262899428444,443.1846300901598
48,alpha100,23,0.13108614232209737,1.7454545454545454,308.4823904768127,8.110390531967964,35.0,157.0,75.0,0.11146692761545529,452.69027244548545
48,alpha100,24,0.10034602076124567,1.5853658536585367,331.16005355887546,8.364577730364052,29.0,166.0,94.0,0.09954415851655281,466.18685578965875
48,alpha100,25,0.08116883116883117,1.685483870967742,352.5589600564831,8.60666805809187,25.0,184.0,99.0,0.08493516560311054,483.87852655599954
48,alpha100,26,0.07232704402515723,1.68503937007874,369.75984488319676,8.808618955507367,23.0,191.0,104.0,0.07862448048283704,503.66393066524046
48,alpha100,27,0.04923076923076923,1.7723577235772359,381.2420870777527,8.959750605082956,16.0,202.0,107.0,0.05644753419414356,518.5045471134856
48,alpha100,28,0.038922155688622756,1.7983870967741935,388.37422512613057,9.05965649920871,13.0,210.0,111.0,0.0445925681087771,527.5935980828045
48,alpha100,29,0.03235294117647059,1.763779527559055,393.61956695905667,9.133391980989606,11.0,213.0,116.0,0.038460677555701726,533.7593471749288
48,alpha100,30,0.022857142857142857,1.910569105691057,399.53260998215063,9.188403325062898,8.0,227.0,115.0,0.026640198613977054,545.2272826947401
48,alpha100,31,0.011299435028248588,1.910569105691057,406.07891392044695,9.226374496308324,4.0,231.0,119.0,0.01568627450980392,557.0270574518578
48,alpha100,32,0.0,2.025,410.5349352349871,9.271536738049235,0.0,243.0,120.0,0.0,566.9104747440709
48,alpha100,33,0.0,1.935483870967742,413.5367887454246,9.315533615567844,0.0,240.0,124.0,0.0,573.4769259400967
48,alpha100,34,0.0,1.8548387096774193,414.7381261861009,9.364328687819755,0.0,230.0,124.0,0.0,575.5181951447277
48,alpha100,35,0.0029154518950437317,1.752,413.45505505298286,9.362857266961104,1.0,218.0,124.0,0.009555497043061453,576.1700598543335
48,alpha100,36,0.008797653958944282,1.6875,414.612938932583,9.382816488128455,3.0,213.0,125.0,0.020961666032347007,580.437860996414
48,alpha100,37,0.011904761904761904,1.6153846153846154,415.30178531287544,9.416806160540588,4.0,206.0,126.0,0.027124053637210748,579.6164243751155
48,alpha100,38,0.006060606060606061,1.656,414.8427031632297,9.473992216920438,2.0,205.0,123.0,0.01386483884679505,571.8775661376679
48,alpha100,39,0.009230769230769232,1.7563025210084033,409.9332272362867,9.464142651257685,3.0,206.0,116.0,0.018867924528301886,558.5354187313278
48,alpha100,40,0.012345679012345678,1.7796610169491525,402.2127236472803,9.42176247868401,4.0,206.0,114.0,0.023866246491836822,543.4268430803171
48,alpha100,41,0.01592356687898089,2.009433962264151,395.1237010004869,9.374479717391955,5.0,208.0,101.0,0.030406515963157493,527.1039482169783
48,alpha100,42,0.01639344262295082,2.195876288659794,384.61115223935735,9.300270763348253,5.0,208.0,92.0,0.031002722158513518,505.9575058783458
48,alpha100,43,0.006968641114982578,2.9054054054054053,370.8727214709237,9.162699936635818,2.0,213.0,72.0,0.013749033305079908,488.43253191565526
48,alpha100,44,0.0,3.4918032786885247,355.3906083278412,8.98846124015639,0.0,213.0,61.0,0.0,468.88060870317486
48,alpha100,45,0.0,4.7272727272727275,339.9515096482204,8.80106770174486,0.0,208.0,44.0,0.0,448.4211392593031
48,alpha100,46,0.0,5.942857142857143,325.9003121450439,8.582337134110803,0.0,208.0,35.0,0.0,432.60618722708523
48,alpha100,47,0.0,8.115384615384615,313.0387706231253,8.37576532511878,0.0,211.0,26.0,0.0,419.87664513443036
48,alpha100,48,0.0,9.80952380952381,300.88213642148594,8.184258941513782,0.0,206.0,21.0,0.0,407.9559464879426
72,gfs,0,0.5405405405405406,0.5510204081632653,108.92320764271697,2.4850526384416107,80.0,1.0,67.0,nan,418.89914894625133
72,gfs,1,0.5241379310344828,0.5454545454545454,112.95927511213097,2.5872146312793265,76.0,2.0,67.0,0.3731952456262334,430.93277806848914
72,gfs,2,0.4489795918367347,0.5106382978723404,116.26432469111238,2.7059432975882034,66.0,6.0,75.0,0.31965101067337076,440.6488767614938
72,gfs,3,0.3959731543624161,0.475177304964539,120.74994196389407,2.8361047088266065,59.0,8.0,82.0,0.28380476251704967,453.90336570783825
72,gfs,4,0.36,0.44680851063829785,125.78643914813362,2.9843198707514444,54.0,9.0,87.0,0.2597535114562828,467.7341256722263
72,gfs,5,0.30128205128205127,0.4,129.9314817237933,3.1220843145666617,47.0,11.0,98.0,0.15207638992642186,476.2837276512206
72,gfs,6,0.2777777777777778,0.38926174496644295,132.84186379836333,3.2619828119781884,45.0,13.0,104.0,0.16451055725564576,477.47592649752283
72,gfs,7,0.23717948717948717,0.38848920863309355,133.52695217638617,3.332746193868381,37.0,17.0,102.0,0.1351498835532115,475.4760827821178
72,gfs,8,0.20496894409937888,0.35664335664335667,136.93940646005686,3.448434224126989,33.0,18.0,110.0,0.12016145600900516,483.0339984652057
72,gfs,9,0.1910828025477707,0.375,138.860750871599,3.5562399815453225,30.0,21.0,106.0,0.1091476751476552,486.0310557131171
72,gfs,10,0.18421052631578946,0.34328358208955223,135.03548465604948,3.6416497511867805,28.0,18.0,106.0,0.10332341447371861,462.2661287040968
72,gfs,11,0.1836734693877551,0.359375,130.02051742476317,3.7261440610297036,27.0,19.0,101.0,0.09482798605251253,430.6643574904388
72,gfs,12,0.2127659574468085,0.4016393442622951,125.10854895105933,3.811526168241762,30.0,19.0,92.0,0.11248109706458197,395.72327900041313
72,gfs,13,0.22627737226277372,0.423728813559322,122.48873166863847,3.9130142614218917,31.0,19.0,87.0,0.12508108129345685,364.6044010352353
72,gfs,14,0.23776223776223776,0.5128205128205128,122.30262548930975,4.0526174413272935,34.0,26.0,83.0,0.14847563405220998,337.1061372373182
72,gfs,15,0.22875816993464052,0.6206896551724138,124.00634756484057,4.232260352285966,35.0,37.0,81.0,0.14156737729452218,313.71535672080756
72,gfs,16,0.22151898734177214,0.6782608695652174,128.62837692078884,4.478305293767725,35.0,43.0,80.0,0.14226776230523366,296.1954666406293
72,gfs,17,0.20606060606060606,0.7304347826086957,136.68491557565554,4.784345152571291,34.0,50.0,81.0,0.13977909726460866,285.49334845569433
72,gfs,18,0.18128654970760233,0.8363636363636363,145.45418833894124,5.125864031248794,31.0,61.0,79.0,0.13179900847394452,277.11071621047427
72,gfs,19,0.15555555555555556,1.1224489795918366,148.50100167456753,5.354415408397182,28.0,82.0,70.0,0.11353623294119014,259.4853504641167
72,gfs,20,0.1414141414141414,1.2828282828282829,154.9405682829458,5.6127690467680935,28.0,99.0,71.0,0.104012008250611,250.79616726801532
72,gfs,21,0.12558139534883722,1.2830188679245282,165.12223824081923,5.857465391932046,27.0,109.0,79.0,0.09006211787086044,253.95548111721922
72,gfs,22,0.09170305676855896,1.3364485981308412,177.98428504549295,6.08682383578066,21.0,122.0,86.0,0.07667624628515296,268.5094686902983
72,gfs,23,0.08860759493670886,1.3454545454545455,189.61818087008302,6.287997824975736,21.0,127.0,89.0,0.06791186319333535,289.0808711520345
72,gfs,24,0.08914728682170543,1.2845528455284554,199.152623946497,6.412359886018648,23.0,135.0,100.0,0.07593911209061595,311.453235290194
72,gfs,25,0.0842911877394636,1.282258064516129,207.11482561515112,6.492262063168633,22.0,137.0,102.0,0.07654907006240073,335.05737549346753
72,gfs,26,0.08712121212121213,1.2598425196850394,214.3112875331182,6.552130212300476,23.0,137.0,104.0,0.06906233971818579,358.94687881398175
72,gfs,27,0.07307692307692308,1.2682926829268293,218.44693342179642,6.596011766540262,19.0,137.0,104.0,0.058670558002508456,374.923779194355
72,gfs,28,0.07307692307692308,1.25,221.12472097148094,6.6368853474932035,19.0,136.0,105.0,0.05976990882438905,383.8014820958309
72,gfs,29,0.06818181818181818,1.220472440944882,223.3470509868238,6.688326218676953,18.0,137.0,109.0,0.05915453989400754,388.70199145502346
72,gfs,30,0.06177606177606178,1.2357723577235773,226.4769222335089,6.730648912281184,16.0,136.0,107.0,0.05322256582719377,395.95380841375805
72,gfs,31,0.06201550387596899,1.2276422764227641,228.05743801232833,6.812876386002427,16.0,135.0,107.0,0.05333954330782303,397.77890599468793
72,gfs,32,0.068,1.225,230.0693275990557,6.87171236608127,17.0,130.0,103.0,0.0623026899803463,399.62441134134997
72,gfs,33,0.06589147286821706,1.217741935483871,233.04037177358276,6.918242890871954,17.0,134.0,107.0,0.06028205014286929,403.7943147246452
72,gfs,34,0.0625,1.1935483870967742,234.99204960268906,6.966947701409117,16.0,132.0,108.0,0.06052275561884853,407.73031541260235
72,gfs,35,0.053231939163498096,1.216,236.25679590960397,7.0145322247359685,14.0,138.0,111.0,0.05049041990811242,405.70570745287927
72,gfs,36,0.04887218045112782,1.1796875,236.89666849085975,7.031348440101601,13.0,138.0,115.0,0.044508217596026446,401.66662667906934
72,gfs,37,0.045454545454545456,1.123076923076923,233.93388090820923,6.98043027835227,12.0,134.0,118.0,0.042775252012064356,392.5657368090241
72,gfs,38,0.03162055335968379,1.088,228.41658109936392,6.89310447812118,8.0,128.0,117.0,0.025791603560419256,378.3368970323571
72,gfs,39,0.03305785123966942,1.1008403361344539,219.341084517146,6.731636608424208,8.0,123.0,111.0,0.026525977736950108,358.25853329012875
72,gfs,40,0.029914529914529916,1.0423728813559323,208.52639463970303,6.514411371330582,7.0,116.0,111.0,0.024306367945833632,335.09054957853346
72,gfs,41,0.028985507246376812,1.009433962264151,196.85949005416174,6.246091300964416,6.0,101.0,100.0,0.028786945131251986,310.46099516883027
72,gfs,42,0.025906735751295335,1.041237113402062,185.37513106852026,5.991758855122679,5.0,96.0,92.0,0.029023473087419985,288.5151955314885
72,gfs,43,0.0064516129032258064,1.1081081081081081,169.4087963908256,5.647558300066804,1.0,81.0,73.0,0.012191496227354265,265.0659184608557
72,gfs,44,0.0,1.180327868852459,151.74403362926265,5.286234157942836,0.0,72.0,61.0,0.0,237.99491304331804
72,gfs,45,0.0,1.5681818181818181,135.65035117825653,4.957747392183566,0.0,69.0,44.0,0.0,215.38707038483494
72,gfs,46,0.0,1.8285714285714285,120.34077856810647,4.631575303799668,0.0,64.0,35.0,0.0,195.45307171545915
72,gfs,47,0.0,2.230769230769231,107.19805617237037,4.332116286251194,0.0,58.0,26.0,0.0,179.50443819552083
72,gfs,48,0.0,2.5714285714285716,97.48169039088019,4.072911963969699,0.0,54.0,21.0,0.0,168.34693519789732
72,gfs,49,0.0,3.5714285714285716,90.37642499771594,3.853116261041631,0.0,50.0,14.0,0.0,160.48021485254742
72,gfs,50,0.0,5.666666666666667,85.33723071742902,3.6805475275550883,0.0,51.0,9.0,0.0,153.1066325375295
72,gfs,51,0.0,6.125,82.17460986377861,3.557160075298599,0.0,49.0,8.0,0.0,147.54520477810829
72,gfs,52,0.0,7.833333333333333,80.8764158529709,3.479477738163311,0.0,47.0,6.0,0.0,144.9232007623188
72,gfs,53,0.0,9.2,80.39101813121248,3.406838301216435,0.0,46.0,5.0,0.0,144.6444646276249
72,gfs,54,0.0,22.5,79.86087829862389,3.3452937160572556,0.0,45.0,2.0,0.0,146.31062781959224
72,gfs,55,0.0,42.0,76.27529954861657,3.1859589499063623,0.0,42.0,1.0,0.0,141.04597809216068
72,gfs,56,0.0,nan,71.74306418034573,3.008534567619762,0.0,39.0,0.0,0.0,135.83320541695295
72,gfs,57,0.0,nan,66.34721066360825,2.820599704020172,0.0,37.0,0.0,0.0,128.53628834615202
72,gfs,58,0.0,nan,59.61335062399658,2.635632481341541,0.0,33.0,0.0,0.0,116.96619752907222
72,gfs,59,0.0,nan,53.365491635554484,2.497885042344778,0.0,28.0,0.0,0.0,107.08024576548645
72,gfs,60,0.0,nan,48.23796273188538,2.374254082891614,0.0,24.0,0.0,0.0,99.58447226990369
72,gfs,61,0.0,nan,44.13736648498013,2.265967730704615,0.0,21.0,0.0,0.0,95.07802214616645
72,gfs,62,0.0,nan,40.176472671826005,2.1589427671031367,0.0,20.0,0.0,0.0,91.42954291039469
72,gfs,63,0.0,nan,36.456897994019556,2.0602111981999403,0.0,16.0,0.0,0.0,87.79132678828377
72,gfs,64,0.0,nan,32.03256234893894,1.9554248395595537,0.0,15.0,0.0,0.0,77.93737607044125
72,gfs,65,0.0,nan,27.775581295696654,1.8479778210032956,0.0,11.0,0.0,0.0,66.41245713421424
72,gfs,66,0.0,nan,23.95903489445,1.7377361829052358,0.0,10.0,0.0,0.0,55.84442988590272
72,gfs,67,0.0,nan,20.26845139990591,1.6242074135730102,0.0,9.0,0.0,0.0,46.27336496330895
72,gfs,68,0.0,nan,16.715260868996197,1.518330261581278,0.0,5.0,0.0,0.0,37.12115599215052
72,gfs,69,0.0,nan,13.560202592728926,1.418184602933145,0.0,3.0,0.0,0.0,29.21255455330638
72,gfs,70,nan,nan,11.681772558723921,1.3340604725283178,0.0,0.0,0.0,nan,25.13976115711638
72,gfs,71,nan,nan,9.820637811407876,1.2506816571640234,0.0,0.0,0.0,nan,20.945289723002315
72,gfs,72,nan,nan,8.378480875481587,1.1774252412264028,0.0,0.0,0.0,nan,17.537759968855188
72,alpha000,0,0.5865921787709497,0.9319727891156463,130.00640986465316,2.950363771350279,105.0,32.0,42.0,0.46115659642600926,421.72258202295683
72,alpha000,1,0.5919540229885057,0.9370629370629371,131.46334886004928,2.991186851106701,103.0,31.0,40.0,0.46687178501419485,423.1946215389225
72,alpha000,2,0.5689655172413793,0.9361702127659575,135.87782060514138,3.084986727485477,99.0,33.0,42.0,0.44874084190684743,434.45657292445605
72,alpha000,3,0.5625,0.950354609929078,145.3013687576898,3.220157528409337,99.0,35.0,42.0,0.37115374447904514,463.7507610009387
72,alpha000,4,0.5480225988700564,0.9432624113475178,157.70465981965114,3.398828425160262,97.0,36.0,44.0,0.36365568903502404,502.2829505418654
72,alpha000,5,0.5191256830601093,0.9172413793103448,172.39537013717595,3.609887011614164,95.0,38.0,50.0,0.35615763359100294,545.7867689644081
72,alpha000,6,0.4842105263157895,0.8926174496644296,187.8330522816572,3.8665664480927204,92.0,41.0,57.0,0.3449105504249712,586.1860781195389
72,alpha000,7,0.489010989010989,0.9496402877697842,199.2053737564696,4.049557329087407,89.0,43.0,50.0,0.3568345413741437,609.5615284395102
72,alpha000,8,0.453125,0.951048951048951,212.17810630293053,4.2863552655572,87.0,49.0,56.0,0.34403748917464005,635.2698483488284
72,alpha000,9,0.4421052631578947,1.0147058823529411,228.5573746555413,4.549397332948633,84.0,54.0,52.0,0.3514305986371635,669.3928064724464
72,alpha000,10,0.41116751269035534,1.0746268656716418,242.66493284191097,4.8222625236998145,81.0,63.0,53.0,0.27442652451133787,685.4376195804382
72,alpha000,11,0.38235294117647056,1.203125,256.2078963348793,5.08093099870354,78.0,76.0,50.0,0.27684651149997397,695.9953143469979
72,alpha000,12,0.3269230769230769,1.2622950819672132,271.53586800940934,5.392047693246419,68.0,86.0,54.0,0.2492665942130913,709.2969429747084
72,alpha000,13,0.29906542056074764,1.3559322033898304,280.5886814980149,5.677628264005413,64.0,96.0,54.0,0.2405182362352715,704.9380539408706
72,alpha000,14,0.26521739130434785,1.4871794871794872,287.1056178366846,5.985581296080457,61.0,113.0,56.0,0.20581112163880697,693.4536592002697
72,alpha000,15,0.24180327868852458,1.6120689655172413,291.3654897787753,6.316174536903992,59.0,128.0,57.0,0.1682229842338964,672.4731684575816
72,alpha000,16,0.20866141732283464,1.6695652173913043,292.38455928337663,6.664111450258219,53.0,139.0,62.0,0.1475459031609725,638.9484189957946
72,alpha000,17,0.20392156862745098,1.6695652173913043,293.93239288728864,7.02289194524219,52.0,140.0,63.0,0.145910923101986,607.4561889725849
72,alpha000,18,0.19245283018867926,1.8727272727272728,300.31573376179017,7.41684168259746,51.0,155.0,59.0,0.14779690918243413,587.6359546348351
72,alpha000,19,0.16911764705882354,2.2448979591836733,315.06028074231557,7.746682991708161,46.0,174.0,52.0,0.1311569029620209,596.976195296368
72,alpha000,20,0.1601423487544484,2.292929292929293,333.54443720670076,8.111634424330237,45.0,182.0,54.0,0.12727922061357855,614.9565538357035
72,alpha000,21,0.14333333333333334,2.2358490566037736,349.61374228491735,8.466164849428763,43.0,194.0,63.0,0.11286089238845146,624.4207323662458
72,alpha000,22,0.11974110032362459,2.2336448598130842,364.72857038430914,8.791092225930104,37.0,202.0,70.0,0.09633335945192016,625.9630934296276
72,alpha000,23,0.10344827586206896,2.2,381.37264400829616,9.089315887888802,33.0,209.0,77.0,0.07986326462206482,628.8133135032236
72,alpha000,24,0.08504398826979472,2.008130081300813,398.37933011180127,9.340932771328161,29.0,218.0,94.0,0.061639833358571504,636.5169666808289
72,alpha000,25,0.07428571428571429,2.032258064516129,416.74666923721855,9.543654285537052,26.0,226.0,98.0,0.0484943397438048,654.6027430451188
72,alpha000,26,0.07670454545454546,1.984251968503937,432.75028040023653,9.69555314538596,27.0,225.0,100.0,0.053037361309949016,678.2893155637275
72,alpha000,27,0.07736389684813753,2.0569105691056913,445.2171400942215,9.810863790101322,27.0,226.0,96.0,0.059144388129713024,702.1407620604524
72,alpha000,28,0.07932011331444759,2.0725806451612905,453.04348324160077,9.886517329415142,28.0,229.0,96.0,0.06321932070173486,723.8018388901402
72,alpha000,29,0.07386363636363637,1.9763779527559056,457.2985921180569,9.914976660369053,26.0,225.0,101.0,0.07263654323255447,740.7953551099973
72,alpha000,30,0.07163323782234957,2.040650406504065,455.8434870937695,9.86960593196059,25.0,226.0,98.0,0.0775832285659419,745.2687957926597
72,alpha000,31,0.0728862973760933,1.991869918699187,449.4073070369153,9.80338201362009,25.0,220.0,98.0,0.07927845274083749,727.8453573163689
72,alpha000,32,0.0718562874251497,1.9833333333333334,443.6092790002384,9.744606029433498,24.0,214.0,96.0,0.08040302522073699,708.4661114027359
72,alpha000,33,0.07621951219512195,1.846774193548387,433.22279773629924,9.626397341748545,25.0,204.0,99.0,0.08867980722875402,687.9541684729618
72,alpha000,34,0.08253968253968254,1.75,419.7570835264202,9.48268470906976,26.0,191.0,98.0,0.09699895070079313,657.3911999846212
72,alpha000,35,0.08873720136518772,1.552,404.6976029627041,9.318307762704976,26.0,168.0,99.0,0.10476310725620593,620.2649778213689
72,alpha000,36,0.10256410256410256,1.3515625,390.98141614603503,9.154908059009388,28.0,145.0,100.0,0.10736643640157723,588.3982987386859
72,alpha000,37,0.10408921933085502,1.2846153846153847,376.0990676172111,9.031381022705263,28.0,139.0,102.0,0.10744911688215668,551.7106676146338
72,alpha000,38,0.108,1.216,359.98635042721094,8.913147687692167,27.0,125.0,98.0,0.1212718996030067,513.0794895597836
72,alpha000,39,0.10683760683760683,1.1764705882352942,341.90275424202815,8.756845423466157,25.0,115.0,94.0,0.11405737482040076,474.36841390405965
72,alpha000,40,0.11711711711711711,1.1016949152542372,321.5511112857089,8.52743622966334,26.0,104.0,92.0,0.12206528639835638,436.06265745562814
72,alpha000,41,0.12307692307692308,1.0660377358490567,298.0448451949377,8.245939284295218,24.0,89.0,82.0,0.1472864594491706,391.48616716815366
72,alpha000,42,0.12994350282485875,1.0618556701030928,273.9112461692928,7.961706601960939,23.0,80.0,74.0,0.15329709956298812,349.076360967066
72,alpha000,43,0.0967741935483871,1.2972972972972974,252.08231294207624,7.6526072885894125,15.0,81.0,59.0,0.11761941023799363,310.86331351614814
72,alpha000,44,0.07913669064748201,1.459016393442623,232.09822405476868,7.339747218373309,11.0,78.0,50.0,0.09216306864088211,279.1171977571136
72,alpha000,45,0.06666666666666667,1.9090909090909092,216.648091916738,7.0339481956115,8.0,76.0,36.0,0.0794937235104906,259.4340215091354
72,alpha000,46,0.05263157894736842,2.4285714285714284,203.12084455089135,6.762205456411046,6.0,79.0,29.0,0.07515568506678631,245.77116373344865
72,alpha000,47,0.039603960396039604,3.0384615384615383,190.7643486214925,6.504751270004712,4.0,75.0,22.0,0.06573295182769169,234.86595263276016
72,alpha000,48,0.031914893617021274,3.619047619047619,179.53207708706358,6.263309908981902,3.0,73.0,18.0,0.049299713870768765,224.38638658888271
72,alpha000,49,0.011904761904761904,5.071428571428571,167.6819058315416,6.072172835890602,1.0,70.0,13.0,0.017998308238534627,209.61872078912046
72,alpha000,50,0.0,7.444444444444445,154.7018024950797,5.896818713062485,0.0,67.0,9.0,0.0,191.07582742524343
72,alpha000,51,0.0,7.5,143.9295643402425,5.722309104294092,0.0,60.0,8.0,0.0,176.702430890149
72,alpha000,52,0.0,9.166666666666666,134.0549977509982,5.535270634968901,0.0,55.0,6.0,0.0,163.36341776221192
72,alpha000,53,0.0,9.6,124.2709787740447,5.335216718412756,0.0,48.0,5.0,0.0,148.96408014102536
72,alpha000,54,0.0,24.0,114.69205560380887,5.150988341059636,0.0,48.0,2.0,0.0,134.88733073827837
72,alpha000,55,0.0,46.0,103.75156121080529,5.013109550208295,0.0,46.0,1.0,0.0,121.18371036021071
72,alpha000,56,0.0,nan,95.98927844619168,4.921695552353265,0.0,44.0,0.0,0.0,116.47028343351205
72,alpha000,57,0.0,nan,89.89044754970925,4.841933349855349,0.0,42.0,0.0,0.0,114.10351051637453
72,alpha000,58,0.0,nan,82.72277523847278,4.7386624449565105,0.0,40.0,0.0,0.0,110.05235645393337
72,alpha000,59,0.0,nan,78.06770567671758,4.668280502519979,0.0,38.0,0.0,0.0,106.57739501656812
72,alpha000,60,0.0,nan,75.3794142349537,4.6614681840782115,0.0,33.0,0.0,0.0,101.54981114560381
72,alpha000,61,0.0,nan,76.33900564774574,4.7282331518945595,0.0,31.0,0.0,0.0,99.18197420175862
72,alpha000,62,0.0,nan,78.97143661440211,4.8351767236208865,0.0,32.0,0.0,0.0,98.77859088710458
72,alpha000,63,0.0,nan,82.6114483190126,4.9396095946288625,0.0,30.0,0.0,0.0,101.25004197518984
72,alpha000,64,0.0,nan,88.16534806037532,5.070001864507947,0.0,34.0,0.0,0.0,109.97685364302251
72,alpha000,65,0.0,nan,95.69580396548112,5.218821247667714,0.0,38.0,0.0,0.0,130.05871349435103
72,alpha000,66,0.0,nan,109.18499672230853,5.347030553096037,0.0,45.0,0.0,0.0,173.18119812267526
72,alpha000,67,0.0,nan,121.26298130708598,5.413948171253664,0.0,49.0,0.0,0.0,216.46296232357355
72,alpha000,68,0.0,nan,133.83042188758796,5.474311837645178,0.0,56.0,0.0,0.0,258.5141967444206
72,alpha000,69,0.0,nan,144.53074664915925,5.537707454007389,0.0,59.0,0.0,0.0,293.3715403431614
72,alpha000,70,0.0,nan,151.3203241295487,5.587725003096608,0.0,63.0,0.0,0.0,316.68341896227776
72,alpha000,71,0.0,nan,156.62907234605527,5.619130850855774,0.0,63.0,0.0,0.0,338.02727449076417
72,alpha000,72,0.0,nan,162.50347974389146,5.647165222652988,0.0,67.0,0.0,0.0,363.6058849451426
72,alpha025,0,0.6134969325153374,0.7891156462585034,74.53456163257195,2.4352901564127505,100.0,16.0,47.0,0.45916024752373213,236.48988707229597
72,alpha025,1,0.60625,0.7972027972027972,75.15692721978002,2.505238590388183,97.0,17.0,46.0,0.45423415745096096,234.06676447018376
72,alpha025,2,0.59375,0.8085106382978723,78.26878579877473,2.617712131660849,95.0,19.0,46.0,0.4448685047200133,239.4647560469186
72,alpha025,3,0.558282208588957,0.8014184397163121,85.72195124296923,2.7769983914865826,91.0,22.0,50.0,0.34565049010694704,260.59300219325695
72,alpha025,4,0.5636363636363636,0.8297872340425532,97.470341333671,2.9831683479427307,93.0,24.0,48.0,0.35324720417523153,296.7658684073954
72,alpha025,5,0.5352941176470588,0.8,112.59577565891908,3.2251610874980225,91.0,25.0,54.0,0.34565049010694704,343.35872174784214
72,alpha025,6,0.5028571428571429,0.7651006711409396,127.25311139450142,3.485375877083394,88.0,26.0,61.0,0.33207074306331413,384.80922603711355
72,alpha025,7,0.5209580838323353,0.8273381294964028,133.36546353866134,3.620450435979833,87.0,28.0,52.0,0.3488157876353989,394.1009464932521
72,alpha025,8,0.5,0.8251748251748252,139.98703054789164,3.7862116782400004,87.0,31.0,56.0,0.3488157876353989,405.2468863860155
72,alpha025,9,0.47701149425287354,0.8897058823529411,149.95156235586543,4.001780310784513,83.0,38.0,53.0,0.3029197080291971,428.3842423306042
72,alpha025,10,0.4438202247191011,0.917910447761194,160.52102832705117,4.241752496324392,79.0,44.0,55.0,0.26365577645146776,448.86139650950656
72,alpha025,11,0.4318181818181818,0.96875,170.34620341171336,4.449665314406364,76.0,48.0,52.0,0.2697478829999746,464.99108588319996
72,alpha025,12,0.3854748603351955,1.0327868852459017,182.30852292587895,4.673224677829163,69.0,57.0,53.0,0.22901733367485,489.94684826517624
72,alpha025,13,0.34594594594594597,1.1101694915254237,196.71997169016026,4.919551766196626,64.0,67.0,54.0,0.21070879507812285,518.8693197434826
72,alpha025,14,0.31088082901554404,1.1623931623931625,208.81159632309075,5.179780275009859,60.0,76.0,57.0,0.19440394783993473,527.0690045956153
72,alpha025,15,0.27941176470588236,1.25,214.79680525943763,5.420830880553468,57.0,88.0,59.0,0.17900117351107836,524.257641340936
72,alpha025,16,0.2644230769230769,1.2869565217391303,217.5283083441053,5.676000253966298,55.0,93.0,60.0,0.17140195401154554,516.0259148550317
72,alpha025,17,0.25961538461538464,1.2782608695652173,218.94328999805074,5.924296738157356,54.0,93.0,61.0,0.1695800591157585,502.8083079363657
72,alpha025,18,0.2336448598130841,1.4,221.08317469137236,6.252902533699034,50.0,104.0,60.0,0.14685190304455503,483.7490000108424
72,alpha025,19,0.2175925925925926,1.683673469387755,228.84853297862676,6.591001728397944,47.0,118.0,51.0,0.13324770591528862,484.62734912905836
72,alpha025,20,0.21145374449339208,1.7777777777777777,240.49750656617772,6.997113280239635,48.0,128.0,51.0,0.13240485096125287,484.4516548316063
72,alpha025,21,0.20253164556962025,1.6886792452830188,257.1905125528424,7.422858684933781,48.0,131.0,58.0,0.12094863136295271,493.3621367664425
72,alpha025,22,0.172,1.7383177570093458,281.18502475966903,7.844661479491363,43.0,143.0,64.0,0.1055355346714076,519.3302458887327
72,alpha025,23,0.13909774436090225,1.7545454545454546,309.90827351207486,8.242255415244182,37.0,156.0,73.0,0.08279414843007044,554.781582962529
72,alpha025,24,0.11743772241992882,1.5528455284552845,340.2624245551274,8.585691312959677,33.0,158.0,90.0,0.07726663503031811,598.0441413315426
72,alpha025,25,0.09278350515463918,1.564516129032258,370.83231007226584,8.87369902938544,27.0,167.0,97.0,0.06406672178535833,648.3229545159987
72,alpha025,26,0.08080808080808081,1.5275590551181102,397.3863802727598,9.071351141001813,24.0,170.0,103.0,0.05656854249492381,701.5131196961241
72,alpha025,27,0.0462046204620462,1.5772357723577235,419.8692481570539,9.208972580918026,14.0,180.0,109.0,0.033219781666482096,757.4381526207749
72,alpha025,28,0.033112582781456956,1.5161290322580645,438.7098119965535,9.290176621230659,10.0,178.0,114.0,0.02347417840375587,813.3026799362104
72,alpha025,29,0.02631578947368421,1.4566929133858268,454.75880237738556,9.354851314394397,8.0,177.0,119.0,0.01918465227817746,867.8296779235976
72,alpha025,30,0.016722408026755852,1.4715447154471544,470.69727055194426,9.427873647861544,5.0,176.0,118.0,0.012254901960784315,928.3924938495583
72,alpha025,31,0.006825938566552901,1.3983739837398375,478.80326071174045,9.42968703596533,2.0,170.0,121.0,0.005167958656330749,958.0129003141783
72,alpha025,32,0.0,1.45,485.7281535468627,9.445050458204744,0.0,174.0,120.0,0.0,983.9100789522234
72,alpha025,33,0.013422818791946308,1.435483870967742,484.92726101410483,9.414835459618285,4.0,174.0,120.0,0.036140316116210054,983.8542567346275
72,alpha025,34,0.013937282229965157,1.346774193548387,478.9809962106267,9.36464911023779,4.0,163.0,120.0,0.04597701149425287,969.0080627366578
72,alpha025,35,0.021052631578947368,1.328,471.98677125338844,9.33245420186872,6.0,160.0,119.0,0.07142857142857142,947.4298100725381
72,alpha025,36,0.027777777777777776,1.3125,465.095660911597,9.313544566701573,8.0,160.0,120.0,0.08933669468970774,929.9008148613249
72,alpha025,37,0.020905923344947737,1.2538461538461538,459.31876831280715,9.252174415461399,6.0,157.0,124.0,0.069579541056407,918.90082976082
72,alpha025,38,0.007272727272727273,1.216,457.5665214227875,9.206380248981725,2.0,150.0,123.0,0.02621837778937075,914.6993082995394
72,alpha025,39,0.0037313432835820895,1.2605042016806722,449.7693308309459,9.081691111793532,1.0,149.0,118.0,0.015058465048420854,904.5807246254444
72,alpha025,40,0.00749063670411985,1.2796610169491525,438.6538561674599,8.948896617047945,2.0,149.0,116.0,0.03011693009684171,890.2635680753203
72,alpha025,41,0.00784313725490196,1.4245283018867925,423.8443157827438,8.764863390853645,2.0,149.0,104.0,0.03011693009684171,863.7006024653614
72,alpha025,42,0.00819672131147541,1.5360824742268042,403.6469243425752,8.51649559124079,2.0,147.0,95.0,0.03011693009684171,824.8299235915858
72,alpha025,43,0.0,2.0135135135135136,377.7218334797308,8.183255421765145,0.0,149.0,74.0,0.0,782.1830366177502
72,alpha025,44,0.0,2.4098360655737703,354.6329168723099,7.841813196821723,0.0,147.0,61.0,0.0,757.8316357423233
72,alpha025,45,0.0,3.2045454545454546,336.3646451835422,7.502914444044642,0.0,141.0,44.0,0.0,747.2791239017719
72,alpha025,46,0.0,4.057142857142857,318.6071983712524,7.2036346144148355,0.0,142.0,35.0,0.0,729.9170080524099
72,alpha025,47,0.0,5.3076923076923075,301.7657441938388,6.908563728991499,0.0,138.0,26.0,0.0,710.3354732682502
72,alpha025,48,0.0,6.523809523809524,287.3209523527785,6.657921519478905,0.0,137.0,21.0,0.0,697.6751989141975
72,alpha025,49,0.0,9.785714285714286,278.9864825516985,6.466877082765473,0.0,137.0,14.0,0.0,698.1456043233823
72,alpha025,50,0.0,14.88888888888889,273.5459112641029,6.305013859209038,0.0,134.0,9.0,0.0,703.1434819393625
72,alpha025,51,0.0,16.5,269.6852071616667,6.1639629594462795,0.0,132.0,8.0,0.0,706.4062057458343
72,alpha025,52,0.0,21.166666666666668,264.993811197803,6.0084512755958706,0.0,127.0,6.0,0.0,703.5719197708506
72,alpha025,53,0.0,24.4,260.1065787299461,5.849123248136046,0.0,122.0,5.0,0.0,698.254430562055
72,alpha025,54,0.0,60.0,254.13747549131185,5.7022519207318165,0.0,120.0,2.0,0.0,687.2786482806116
72,alpha025,55,0.0,114.0,248.87898454710128,5.620187831019462,0.0,114.0,1.0,0.0,674.4138527754568
72,alpha025,56,0.0,nan,243.42558641970598,5.54882447869886,0.0,112.0,0.0,0.0,659.8044662753612
72,alpha025,57,0.0,nan,237.27537548934532,5.471751375542355,0.0,107.0,0.0,0.0,642.0861483150957
72,alpha025,58,0.0,nan,225.9351304825464,5.384059969713572,0.0,104.0,0.0,0.0,606.2090159944448
72,alpha025,59,0.0,nan,209.90498685069468,5.268236547948957,0.0,98.0,0.0,0.0,560.9084763378619
72,alpha025,60,0.0,nan,193.26197244596983,5.145297774734786,0.0,92.0,0.0,0.0,511.1856139784494
72,alpha025,61,0.0,nan,176.16729820133955,5.014849514093906,0.0,81.0,0.0,0.0,464.2113929573662
72,alpha025,62,0.0,nan,163.9200188968446,4.898355536407996,0.0,76.0,0.0,0.0,431.72266717704514
72,alpha025,63,0.0,nan,154.34777871561596,4.825584590895594,0.0,67.0,0.0,0.0,405.94250518364777
72,alpha025,64,0.0,nan,141.3527197194984,4.746208929076141,0.0,56.0,0.0,0.0,365.86533532592244
72,alpha025,65,0.0,nan,127.11195305280182,4.673360887926232,0.0,49.0,0.0,0.0,321.3550280097145
72,alpha025,66,0.0,nan,120.53564974247747,4.616766507340403,0.0,47.0,0.0,0.0,293.2837516489376
72,alpha025,67,0.0,nan,115.17623740373321,4.525770170140739,0.0,46.0,0.0,0.0,272.495715102209
72,alpha025,68,0.0,nan,108.69505231543795,4.422278811929279,0.0,45.0,0.0,0.0,250.6836841011328
72,alpha025,69,0.0,nan,102.12047232680864,4.307945284252713,0.0,42.0,0.0,0.0,232.7509211007297
72,alpha025,70,0.0,nan,96.75102843146371,4.216780577024954,0.0,34.0,0.0,0.0,219.31412990238454
72,alpha025,71,0.0,nan,92.80965704778684,4.154166429537655,0.0,34.0,0.0,0.0,206.09432018578593
72,alpha025,72,0.0,nan,87.54478646267674,4.095720318653724,0.0,34.0,0.0,0.0,186.3094712398635
72,alpha050,0,0.6114649681528662,0.7210884353741497,57.17986472112296,2.2703326396436707,96.0,10.0,51.0,0.4465937565388721,172.67200199623142
72,alpha050,1,0.6282051282051282,0.7762237762237763,59.338603351811834,2.354400046461414,98.0,13.0,45.0,0.4650769433307494,176.11303634082074
72,alpha050,2,0.5987261146496815,0.7801418439716312,62.63978355425173,2.465034365683511,94.0,16.0,47.0,0.4460942109499025,182.29743983987072
72,alpha050,3,0.575,0.7872340425531915,68.20313381541835,2.6117548676289997,92.0,19.0,49.0,0.35176307791685807,195.67086633785718
72,alpha050,4,0.5269461077844312,0.8085106382978723,75.58261671336014,2.7945913994380724,88.0,26.0,53.0,0.32778595928185206,215.16444958524716
72,alpha050,5,0.47701149425287354,0.7724137931034483,83.64305074123196,3.0054183492881017,83.0,29.0,62.0,0.3052233907180824,235.54596652078408
72,alpha050,6,0.4530386740331492,0.7651006711409396,91.12725851143367,3.2177323208729653,82.0,32.0,67.0,0.2958920129596832,251.8174314102908
72,alpha050,7,0.48520710059171596,0.8057553956834532,91.43513932879114,3.297758412522189,82.0,30.0,57.0,0.3198832572537116,243.2101636080928
72,alpha050,8,0.4742857142857143,0.8041958041958042,92.79449323099121,3.391456158238052,83.0,32.0,60.0,0.31946714895159295,238.53890748198802
72,alpha050,9,0.45614035087719296,0.8308823529411765,95.33018438271266,3.5158934601734186,78.0,35.0,58.0,0.2765957446808511,239.4032317338661
72,alpha050,10,0.423728813559322,0.8805970149253731,99.47371924755184,3.658462218934456,75.0,43.0,59.0,0.2640845070422535,244.37331444444695
72,alpha050,11,0.4011299435028249,0.9375,105.05797150545192,3.8064223611902954,71.0,49.0,57.0,0.2610294117647059,254.07979917909773
72,alpha050,12,0.35,0.9918032786885246,113.47375844260068,4.008900029050329,63.0,58.0,59.0,0.20716512144483346,270.6931832351204
72,alpha050,13,0.3005464480874317,1.0169491525423728,123.04082453062892,4.239981100575815,55.0,65.0,63.0,0.1835578190484902,288.76531923321414
72,alpha050,14,0.2896174863387978,1.017094017094017,132.98576521362858,4.483080860198273,53.0,66.0,64.0,0.17956303455680128,303.945351424042
72,alpha050,15,0.25654450261780104,1.0689655172413792,142.78899716216657,4.757662067756569,49.0,75.0,67.0,0.16987183084882124,310.979012846728
72,alpha050,16,0.2436548223350254,1.1304347826086956,153.79333006307954,5.070739528354928,48.0,82.0,67.0,0.17173002067198387,318.8776611933932
72,alpha050,17,0.23039215686274508,1.182608695652174,165.9114023396174,5.414822484795298,47.0,89.0,68.0,0.16293828673254282,328.94758120643894
72,alpha050,18,0.21052631578947367,1.3,173.77922561666043,5.759676607322449,44.0,99.0,66.0,0.14684625523879213,325.8431324007768
72,alpha050,19,0.22,1.489795918367347,181.73134342692694,6.07343242359812,44.0,102.0,54.0,0.14907119849998599,326.90031713594254
72,alpha050,20,0.2048780487804878,1.494949494949495,195.1580750949836,6.452464769845582,42.0,106.0,57.0,0.13610848558694372,335.22221971596304
72,alpha050,21,0.19718309859154928,1.4056603773584906,214.7581213646335,6.870005409067513,42.0,107.0,64.0,0.11587232019260982,352.1827004046243
72,alpha050,22,0.16363636363636364,1.3925233644859814,238.6824589941687,7.27832252559952,36.0,113.0,71.0,0.10079052613579392,371.9265204313152
72,alpha050,23,0.14035087719298245,1.3636363636363635,267.49726256153104,7.723343517508776,32.0,118.0,78.0,0.08570991287109668,402.03876719243164
72,alpha050,24,0.11475409836065574,1.2113821138211383,296.1197609590866,8.110622185350746,28.0,121.0,95.0,0.07919595949289333,433.4568386225259
72,alpha050,25,0.08300395256916997,1.2096774193548387,322.94897186491096,8.423980304725742,21.0,129.0,103.0,0.06085755083982581,465.73464098795324
72,alpha050,26,0.07364341085271318,1.1811023622047243,343.5718342971369,8.631958007097959,19.0,131.0,108.0,0.05692808831586611,492.7283296201892
72,alpha050,27,0.05813953488372093,1.2195121951219512,357.78192224470297,8.767354358985118,15.0,135.0,108.0,0.04865413632017529,509.0572126927587
72,alpha050,28,0.045454545454545456,1.2258064516129032,367.99321841952815,8.858921958226876,12.0,140.0,112.0,0.037037037037037035,520.3943047753688
72,alpha050,29,0.03663003663003663,1.2283464566929134,375.74218170905766,8.921830176798025,10.0,146.0,117.0,0.03003003003003003,530.1090828391008
72,alpha050,30,0.025925925925925925,1.2520325203252032,381.44073016263104,8.979401075217126,7.0,147.0,116.0,0.02121212121212121,542.1186223181069
72,alpha050,31,0.014598540145985401,1.2601626016260163,384.1419250435893,9.038633939247672,4.0,151.0,119.0,0.011799410029498525,546.8708055425942
72,alpha050,32,0.0,1.2583333333333333,388.0303212464058,9.129490034843865,0.0,151.0,120.0,0.0,556.0002750521422
72,alpha050,33,0.0,1.2016129032258065,386.8378210346233,9.166049176705664,0.0,149.0,124.0,0.0,552.9838945637985
72,alpha050,34,0.0,1.1774193548387097,384.5598561682234,9.153192690859942,0.0,146.0,124.0,0.0,546.4315218843499
72,alpha050,35,0.003875968992248062,1.072,383.1472272547238,9.13588050843488,1.0,133.0,124.0,0.012191496227354265,541.592709308479
72,alpha050,36,0.011450381679389313,1.0703125,383.72988670299924,9.118078161484835,3.0,134.0,125.0,0.03535533905932738,544.6951453678872
72,alpha050,37,0.011450381679389313,1.0384615384615385,382.9539789490312,9.033179326282678,3.0,132.0,127.0,0.04079462199153159,549.5581864174851
72,alpha050,38,0.00796812749003984,1.024,375.670518665155,8.904350955866104,2.0,126.0,123.0,0.026666666666666665,541.5268464031474
72,alpha050,39,0.004098360655737705,1.0588235294117647,364.7835850689336,8.735724538354653,1.0,125.0,118.0,0.014492753623188404,530.5914845429844
72,alpha050,40,0.004273504273504274,0.9915254237288136,355.524051897865,8.548744983159366,1.0,116.0,117.0,0.014492753623188404,529.4142436704083
72,alpha050,41,0.0,1.1132075471698113,341.9421733087473,8.336161987755345,0.0,118.0,106.0,0.0,518.2271128994132
72,alpha050,42,0.0,1.1649484536082475,322.41262659443146,8.10441986491469,0.0,113.0,97.0,0.0,493.58938263790964
72,alpha050,43,0.0,1.5405405405405406,298.92679724463545,7.808522035636563,0.0,114.0,74.0,0.0,468.77190627420623
72,alpha050,44,0.0,1.8360655737704918,273.388333593524,7.477362987271751,0.0,112.0,61.0,0.0,442.35931709853605
72,alpha050,45,0.0,2.5,247.11005628372345,7.132709070949872,0.0,110.0,44.0,0.0,414.16521427885175
72,alpha050,46,0.0,3.1142857142857143,224.37964667052896,6.799590664548994,0.0,109.0,35.0,0.0,397.71206608113556
72,alpha050,47,0.0,4.115384615384615,205.15309259206316,6.486785084476877,0.0,107.0,26.0,0.0,386.7130369051687
72,alpha050,48,0.0,5.142857142857143,190.19111368299377,6.223614684541526,0.0,108.0,21.0,0.0,379.2798085110543
72,alpha050,49,0.0,8.0,181.17433219789893,6.020764556535688,0.0,112.0,14.0,0.0,379.7100559127544
72,alpha050,50,0.0,12.333333333333334,175.86397486087407,5.86716124425994,0.0,111.0,9.0,0.0,386.97590320606736
72,alpha050,51,0.0,13.375,172.41282674544365,5.740882381540149,0.0,107.0,8.0,0.0,394.77317463445166
72,alpha050,52,0.0,17.166666666666668,169.12693030057298,5.612001345324704,0.0,103.0,6.0,0.0,398.52723885664733
72,alpha050,53,0.0,20.0,165.93014973296246,5.490650739095387,0.0,100.0,5.0,0.0,398.9779242258352
72,alpha050,54,0.0,49.0,164.85440743068634,5.405806814217345,0.0,98.0,2.0,0.0,405.4154252435123
72,alpha050,55,0.0,97.0,167.03102790351858,5.363735908241175,0.0,97.0,1.0,0.0,424.2462452830586
72,alpha050,56,0.0,nan,168.41909176458725,5.3340665686704,0.0,93.0,0.0,0.0,442.32355741090055
72,alpha050,57,0.0,nan,167.12769649740656,5.3237059601784384,0.0,92.0,0.0,0.0,449.76144074541696
72,alpha050,58,0.0,nan,163.69491088912775,5.290956979370973,0.0,90.0,0.0,0.0,448.9803298327908
72,alpha050,59,0.0,nan,158.23605454795938,5.225051580622463,0.0,84.0,0.0,0.0,441.3660963054986
72,alpha050,60,0.0,nan,149.5970281636838,5.1265670315085785,0.0,82.0,0.0,0.0,417.9499897578156
72,alpha050,61,0.0,nan,143.09393704888848,5.056662012790338,0.0,80.0,0.0,0.0,399.63182471129835
72,alpha050,62,0.0,nan,141.76431059739278,5.009980234677196,0.0,85.0,0.0,0.0,398.156818757347
72,alpha050,63,0.0,nan,139.83312063335805,4.966762082065028,0.0,86.0,0.0,0.0,393.86963200495586
72,alpha050,64,0.0,nan,137.32598989284395,4.921380778208198,0.0,87.0,0.0,0.0,383.5577502285813
72,alpha050,65,0.0,nan,137.17337930422858,4.893080707905264,0.0,85.0,0.0,0.0,384.1490812315091
72,alpha050,66,0.0,nan,135.4703776762199,4.840297579209669,0.0,81.0,0.0,0.0,384.50056668985536
72,alpha050,67,0.0,nan,131.71797703530555,4.729095240582208,0.0,81.0,0.0,0.0,379.95012014578543
72,alpha050,68,0.0,nan,129.3208562104384,4.611696249686439,0.0,76.0,0.0,0.0,377.4728165123394
72,alpha050,69,0.0,nan,126.71089078463149,4.505180450789148,0.0,75.0,0.0,0.0,373.9673110707572
72,alpha050,70,0.0,nan,123.22638979245002,4.403430779935768,0.0,73.0,0.0,0.0,364.9893995863547
72,alpha050,71,0.0,nan,118.6572226405265,4.321642888140219,0.0,72.0,0.0,0.0,350.2186955525353
72,alpha050,72,0.0,nan,114.4201553631928,4.264041993762879,0.0,73.0,0.0,0.0,336.0728788918312
72,alpha075,0,0.6558441558441559,0.7346938775510204,67.49701238880182,2.367983307917103,101.0,7.0,46.0,0.46985384802527175,229.79198956799075
72,alpha075,1,0.6339869281045751,0.7482517482517482,70.30133920852968,2.4839573512140127,97.0,10.0,46.0,0.45423415745096096,235.5235016923112
72,alpha075,2,0.5909090909090909,0.7375886524822695,73.53274687679081,2.610763101209636,91.0,13.0,50.0,0.42333366505247255,239.74503727339987
72,alpha075,3,0.5432098765432098,0.7730496453900709,78.92258401528917,2.7821019791920176,88.0,21.0,53.0,0.27848101265822783,250.34791976872313
72,alpha075,4,0.4939759036144578,0.7588652482269503,85.60693095830227,2.9828211223409014,82.0,25.0,59.0,0.2546583850931677,265.0926321222549
72,alpha075,5,0.45454545454545453,0.7655172413793103,92.20233168958637,3.192670678883076,80.0,31.0,65.0,0.24096385542168675,277.6137584790184
72,alpha075,6,0.4230769230769231,0.738255033557047,97.72575361685608,3.3898468972253823,77.0,33.0,72.0,0.22916666666666669,282.94250644224195
72,alpha075,7,0.4411764705882353,0.762589928057554,96.5620875132811,3.468819406312591,75.0,31.0,64.0,0.2403846153846154,264.3095309461424
72,alpha075,8,0.4342857142857143,0.7552447552447552,96.91262055534848,3.5832810494467124,76.0,32.0,67.0,0.20147318230684147,249.4799211754875
72,alpha075,9,0.3977272727272727,0.8088235294117647,99.77904500293785,3.7311617895432656,70.0,40.0,66.0,0.19440394783993473,238.65827978594282
72,alpha075,10,0.3551912568306011,0.8507462686567164,103.0435227871969,3.8736266538923956,65.0,49.0,69.0,0.18300785434586964,227.41972668342993
72,alpha075,11,0.34444444444444444,0.890625,105.65947453710547,3.981209718228722,62.0,52.0,66.0,0.18611319124087872,217.31259165798608
72,alpha075,12,0.31666666666666665,0.9426229508196722,110.69580847113532,4.168397284087505,57.0,58.0,65.0,0.1776347523392381,216.80762570527696
72,alpha075,13,0.2727272727272727,1.0169491525423728,118.91830985677758,4.441419349332994,51.0,69.0,67.0,0.16015894472043857,225.75465396309278
72,alpha075,14,0.2513089005235602,1.0427350427350428,127.58443962893553,4.726814535915727,48.0,74.0,69.0,0.1542985664745309,235.0990090275328
72,alpha075,15,0.2193877551020408,1.0603448275862069,135.2659355054951,5.0053837489768,43.0,80.0,73.0,0.14043741191956885,241.35318765193261
72,alpha075,16,0.21105527638190955,1.0956521739130434,142.7409943789346,5.2979384689802576,42.0,84.0,73.0,0.14170601817753925,245.13728238175284
72,alpha075,17,0.20707070707070707,1.0782608695652174,149.04866755268984,5.581759711988731,41.0,83.0,74.0,0.1394848325751532,245.92101321055168
72,alpha075,18,0.21717171717171718,1.190909090909091,154.32502090126567,5.877810758169405,43.0,88.0,67.0,0.14876844483005178,240.51395578274656
72,alpha075,19,0.22872340425531915,1.3571428571428572,158.6786520161976,6.1374099467065575,43.0,90.0,55.0,0.16105207788941386,232.94987287550902
72,alpha075,20,0.20918367346938777,1.393939393939394,169.37644169266764,6.489621904078424,41.0,97.0,58.0,0.14944803490194983,233.66879750696216
72,alpha075,21,0.20388349514563106,1.3396226415094339,184.6683491291965,6.8572668783499315,42.0,100.0,64.0,0.14301358438186976,240.40579622262518
72,alpha075,22,0.18009478672985782,1.3271028037383177,205.03412759296654,7.214061419729267,38.0,104.0,69.0,0.13423037359206202,256.88366808614416
72,alpha075,23,0.13656387665198239,1.3454545454545455,228.37297347121188,7.566829695030981,31.0,117.0,79.0,0.10055188172836227,281.28495989187786
72,alpha075,24,0.10833333333333334,1.1626016260162602,250.88826413639077,7.860665203906596,26.0,117.0,97.0,0.09192388155425119,310.1062334505109
72,alpha075,25,0.0778688524590164,1.1209677419354838,270.0377195588095,8.062241851310764,19.0,120.0,105.0,0.07223133786314195,339.25318370453476
72,alpha075,26,0.06827309236947791,1.094488188976378,285.33630858451374,8.194864089807183,17.0,122.0,110.0,0.06604843560533685,366.8447728799134
72,alpha075,27,0.051587301587301584,1.1544715447154472,295.67067863618155,8.300039871655603,13.0,129.0,110.0,0.05471659616324476,383.6270066575331
72,alpha075,28,0.04330708661417323,1.1370967741935485,303.81138993320303,8.399710665637382,11.0,130.0,113.0,0.04583333333333334,393.4280203617086
72,alpha075,29,0.03515625,1.0866141732283465,310.455501025794,8.503006969616065,9.0,129.0,118.0,0.03896103896103895,399.3057087197196
72,alpha075,30,0.019762845849802372,1.0975609756097562,316.8572889712974,8.634282954666068,5.0,130.0,118.0,0.021929824561403508,406.52587880654943
72,alpha075,31,0.0078125,1.0975609756097562,321.3151516091093,8.739831476469972,2.0,133.0,121.0,0.008771929824561403,410.5588700147457
72,alpha075,32,0.0,1.0833333333333333,326.1747011559652,8.85430328413266,0.0,130.0,120.0,0.0,415.24133421954735
72,alpha075,33,0.00823045267489712,0.9758064516129032,329.3451576328481,8.92733189049613,2.0,119.0,122.0,0.020833333333333332,419.3600253613494
72,alpha075,34,0.008368200836820083,0.9435483870967742,332.1571106095125,8.954240732852487,2.0,115.0,122.0,0.02525381361380527,423.0811600648113
72,alpha075,35,0.012552301255230125,0.936,334.9553265235325,8.994901230760208,3.0,114.0,122.0,0.04242640687119285,425.613318156043
72,alpha075,36,0.0125,0.8984375,334.7659907212078,9.018041738576906,3.0,112.0,125.0,0.04079462199153159,422.53636199298603
72,alpha075,37,0.012448132780082987,0.8769230769230769,335.1468032365471,9.046312558360736,3.0,111.0,127.0,0.04242640687119285,418.47190351772093
72,alpha075,38,0.00851063829787234,0.896,335.8061118514879,9.073547856787316,2.0,110.0,123.0,0.030743773095067286,412.7400163105517
72,alpha075,39,0.0,0.8907563025210085,331.4512384186055,9.040921112895582,0.0,106.0,119.0,0.0,402.6179340915681
72,alpha075,40,0.0,0.8728813559322034,324.35540149808224,8.948488036022198,0.0,103.0,118.0,0.0,391.4077294749365
72,alpha075,41,0.0,0.9811320754716981,314.1198222157664,8.805552935519499,0.0,104.0,106.0,0.0,376.12352277909906
72,alpha075,42,0.0,1.0721649484536082,300.820090479248,8.603391383554028,0.0,104.0,97.0,0.0,360.3084539496286
72,alpha075,43,0.0,1.337837837837838,280.31248445165556,8.286967144950564,0.0,99.0,74.0,0.0,335.91336240575043
72,alpha075,44,0.0,1.3442622950819672,256.1071850284347,7.911881262744199,0.0,82.0,61.0,0.0,307.01058661066446
72,alpha075,45,0.0,1.9090909090909092,234.22055359232098,7.536544214963154,0.0,84.0,44.0,0.0,281.89697200976605
72,alpha075,46,0.0,2.2,212.9594993086249,7.151536884315544,0.0,77.0,35.0,0.0,258.1991097177797
72,alpha075,47,0.0,2.8846153846153846,195.73332852155326,6.797508167574561,0.0,75.0,26.0,0.0,243.1349765987651
72,alpha075,48,0.0,3.761904761904762,183.4432700764812,6.492240872813396,0.0,79.0,21.0,0.0,236.40134464955105
72,alpha075,49,0.0,5.357142857142857,173.75057106563045,6.230115034939879,0.0,75.0,14.0,0.0,233.06381667282233
72,alpha075,50,0.0,8.333333333333334,164.91155519557054,6.0096225279702145,0.0,75.0,9.0,0.0,229.84896068742168
72,alpha075,51,0.0,9.25,157.48662255539628,5.8068208157727845,0.0,74.0,8.0,0.0,227.86005662991124
72,alpha075,52,0.0,12.166666666666666,150.86063200183247,5.611050821716044,0.0,73.0,6.0,0.0,226.3985126341182
72,alpha075,53,0.0,14.2,144.76456137852122,5.4378172135967064,0.0,71.0,5.0,0.0,223.1178855456659
72,alpha075,54,0.0,33.5,139.2816285906598,5.278327470493036,0.0,67.0,2.0,0.0,218.87809107557453
72,alpha075,55,0.0,67.0,137.03829292212097,5.224472428018608,0.0,67.0,1.0,0.0,218.59161060024766
72,alpha075,56,0.0,nan,134.25475816686574,5.182779085852284,0.0,67.0,0.0,0.0,217.19899599279142
72,alpha075,57,0.0,nan,130.5972050059229,5.149146172443392,0.0,66.0,0.0,0.0,213.34816331080248
72,alpha075,58,0.0,nan,128.1161121749219,5.108376742920761,0.0,68.0,0.0,0.0,213.7336324009851
72,alpha075,59,0.0,nan,129.64833537476127,5.053164259185565,0.0,68.0,0.0,0.0,225.8747190699526
72,alpha075,60,0.0,nan,126.14254383245562,4.974080327058519,0.0,69.0,0.0,0.0,224.66313708670774
72,alpha075,61,0.0,nan,121.29185489364676,4.88678985760014,0.0,61.0,0.0,0.0,221.27256562055524
72,alpha075,62,0.0,nan,114.62298174814705,4.7915212307572705,0.0,56.0,0.0,0.0,213.16384958837475
72,alpha075,63,0.0,nan,109.25097459803419,4.721121107599575,0.0,54.0,0.0,0.0,207.58467772036968
72,alpha075,64,0.0,nan,106.65008378358986,4.66568534284893,0.0,53.0,0.0,0.0,207.6037311501418
72,alpha075,65,0.0,nan,103.53123083590482,4.620573995022096,0.0,50.0,0.0,0.0,203.17625932574438
72,alpha075,66,0.0,nan,101.81775965569689,4.5866433656661005,0.0,55.0,0.0,0.0,203.24962569702453
72,alpha075,67,0.0,nan,102.01828095085273,4.53892176492053,0.0,55.0,0.0,0.0,206.92262309036457
72,alpha075,68,0.0,nan,103.96214381905025,4.493843678276437,0.0,59.0,0.0,0.0,215.5312437738588
72,alpha075,69,0.0,nan,105.11425291949492,4.449502447350049,0.0,58.0,0.0,0.0,222.10471090340556
72,alpha075,70,0.0,nan,106.28550840548667,4.41058418766838,0.0,59.0,0.0,0.0,228.67140988563858
72,alpha075,71,0.0,nan,105.78759557106437,4.358665619902564,0.0,59.0,0.0,0.0,230.78552635438072
72,alpha075,72,0.0,nan,103.35498193955132,4.321539536429398,0.0,56.0,0.0,0.0,228.7587616789296
72,alpha100,0,0.6441717791411042,0.8231292517006803,79.46213511679846,2.5540845821438394,105.0,16.0,42.0,0.48211825989991874,246.34299035292946
72,alpha100,1,0.6257668711656442,0.8531468531468531,82.47226745586066,2.673081740981602,102.0,20.0,41.0,0.4683434524742068,250.85539742336067
72,alpha100,2,0.592814371257485,0.8865248226950354,85.88034476728099,2.8119629652469147,99.0,26.0,42.0,0.44874084190684743,255.84300411553903
72,alpha100,3,0.5251396648044693,0.9361702127659575,90.97279181952554,2.9632011548815638,94.0,38.0,47.0,0.32693328496280016,266.96169820750157
72,alpha100,4,0.4891304347826087,0.9432624113475178,98.16267344766695,3.13950658446615,90.0,43.0,51.0,0.26785714285714285,283.651431853771
72,alpha100,5,0.453125,0.9241379310344827,105.42880227287945,3.3348982962713882,87.0,47.0,58.0,0.25588235294117645,297.95174795843195
72,alpha100,6,0.4365482233502538,0.8993288590604027,112.52710096251965,3.5363827959903453,86.0,48.0,63.0,0.2529411764705882,309.4875257360382
72,alpha100,7,0.44148936170212766,0.9496402877697842,111.39337227691223,3.6256512375579435,83.0,49.0,56.0,0.2319920526656032,292.4522288829693
72,alpha100,8,0.43005181347150256,0.9300699300699301,111.50199286361385,3.7333905497946698,83.0,50.0,60.0,0.21311074282075868,273.82362323763186
72,alpha100,9,0.4,1.0073529411764706,115.81387599224217,3.9198507116317547,78.0,59.0,58.0,0.20949583326435076,267.48395831053836
72,alpha100,10,0.38190954773869346,1.0522388059701493,121.68100558278456,4.114444254908671,76.0,65.0,58.0,0.21106714336907204,263.3882565339886
72,alpha100,11,0.35323383084577115,1.125,132.18316494329883,4.344478485134261,71.0,73.0,57.0,0.21004078712271212,267.3501711851568
72,alpha100,12,0.32242990654205606,1.319672131147541,149.579946080735,4.636358250732336,69.0,92.0,53.0,0.20866023734819666,291.0364905617468
72,alpha100,13,0.2850678733031674,1.4067796610169492,167.07690579156693,4.935289317586597,63.0,103.0,55.0,0.193380769167093,319.5050715738793
72,alpha100,14,0.2543103448275862,1.4871794871794872,183.94428027757905,5.26198919418011,59.0,115.0,58.0,0.18247461467702966,351.60738786539946
72,alpha100,15,0.23553719008264462,1.5775862068965518,199.0719279916711,5.572141311908329,57.0,126.0,59.0,0.18038877950728832,380.7183396193058
72,alpha100,16,0.22088353413654618,1.6434782608695653,208.68001581770517,5.867143277468554,55.0,134.0,60.0,0.17272043058086511,397.29890521970594
72,alpha100,17,0.1969111969111969,1.6956521739130435,216.71838018835157,6.126495484188626,51.0,144.0,64.0,0.1589363573561604,408.0062364727243
72,alpha100,18,0.1953125,1.7818181818181817,225.48957760847475,6.425951714023968,50.0,146.0,60.0,0.15701857325533194,414.65905360815253
72,alpha100,19,0.19421487603305784,1.9489795918367347,235.509464581998,6.741383261868341,47.0,144.0,51.0,0.1535013572144125,423.0568977968173
72,alpha100,20,0.1950207468879668,1.9090909090909092,250.4556067261048,7.10288842730826,47.0,142.0,52.0,0.15449717011622263,435.84012024285386
72,alpha100,21,0.18218623481781376,1.7547169811320755,266.2503430606714,7.459311553891727,45.0,141.0,61.0,0.14334075693533144,440.24160898428806
72,alpha100,22,0.15234375,1.7570093457943925,285.5892657412209,7.802985119669114,39.0,149.0,68.0,0.13161262899428444,443.1846300901598
72,alpha100,23,0.13108614232209737,1.7454545454545454,308.4823904768127,8.110390531967964,35.0,157.0,75.0,0.11146692761545529,452.69027244548545
72,alpha100,24,0.10034602076124567,1.5853658536585367,331.16005355887546,8.364577730364052,29.0,166.0,94.0,0.09954415851655281,466.18685578965875
72,alpha100,25,0.08116883116883117,1.685483870967742,352.5589600564831,8.60666805809187,25.0,184.0,99.0,0.08493516560311054,483.87852655599954
72,alpha100,26,0.07232704402515723,1.68503937007874,369.75984488319676,8.808618955507367,23.0,191.0,104.0,0.07862448048283704,503.66393066524046
72,alpha100,27,0.04923076923076923,1.7723577235772359,381.2420870777527,8.959750605082956,16.0,202.0,107.0,0.05644753419414356,518.5045471134856
72,alpha100,28,0.038922155688622756,1.7983870967741935,388.37422512613057,9.05965649920871,13.0,210.0,111.0,0.0445925681087771,527.5935980828045
72,alpha100,29,0.03235294117647059,1.763779527559055,393.61956695905667,9.133391980989606,11.0,213.0,116.0,0.038460677555701726,533.7593471749288
72,alpha100,30,0.022857142857142857,1.910569105691057,399.53260998215063,9.188403325062898,8.0,227.0,115.0,0.026640198613977054,545.2272826947401
72,alpha100,31,0.011299435028248588,1.910569105691057,406.07891392044695,9.226374496308324,4.0,231.0,119.0,0.01568627450980392,557.0270574518578
72,alpha100,32,0.0,2.025,410.5349352349871,9.271536738049235,0.0,243.0,120.0,0.0,566.9104747440709
72,alpha100,33,0.0,1.935483870967742,413.5367887454246,9.315533615567844,0.0,240.0,124.0,0.0,573.4769259400967
72,alpha100,34,0.0,1.8548387096774193,414.7381261861009,9.364328687819755,0.0,230.0,124.0,0.0,575.5181951447277
72,alpha100,35,0.0029154518950437317,1.752,413.45505505298286,9.362857266961104,1.0,218.0,124.0,0.009555497043061453,576.1700598543335
72,alpha100,36,0.008797653958944282,1.6875,414.612938932583,9.382816488128455,3.0,213.0,125.0,0.020961666032347007,580.437860996414
72,alpha100,37,0.011904761904761904,1.6153846153846154,415.30178531287544,9.416806160540588,4.0,206.0,126.0,0.027124053637210748,579.6164243751155
72,alpha100,38,0.006060606060606061,1.656,414.8427031632297,9.473992216920438,2.0,205.0,123.0,0.01386483884679505,571.8775661376679
72,alpha100,39,0.009230769230769232,1.7563025210084033,409.9332272362867,9.464142651257685,3.0,206.0,116.0,0.018867924528301886,558.5354187313278
72,alpha100,40,0.012345679012345678,1.7796610169491525,402.2127236472803,9.42176247868401,4.0,206.0,114.0,0.023866246491836822,543.4268430803171
72,alpha100,41,0.01592356687898089,2.009433962264151,395.1237010004869,9.374479717391955,5.0,208.0,101.0,0.030406515963157493,527.1039482169783
72,alpha100,42,0.01639344262295082,2.195876288659794,384.61115223935735,9.300270763348253,5.0,208.0,92.0,0.031002722158513518,505.9575058783458
72,alpha100,43,0.006968641114982578,2.9054054054054053,370.8727214709237,9.162699936635818,2.0,213.0,72.0,0.013749033305079908,488.43253191565526
72,alpha100,44,0.0,3.4918032786885247,355.3906083278412,8.98846124015639,0.0,213.0,61.0,0.0,468.88060870317486
72,alpha100,45,0.0,4.7272727272727275,339.9515096482204,8.80106770174486,0.0,208.0,44.0,0.0,448.4211392593031
72,alpha100,46,0.0,5.942857142857143,325.9003121450439,8.582337134110803,0.0,208.0,35.0,0.0,432.60618722708523
72,alpha100,47,0.0,8.115384615384615,313.0387706231253,8.37576532511878,0.0,211.0,26.0,0.0,419.87664513443036
72,alpha100,48,0.0,9.80952380952381,300.88213642148594,8.184258941513782,0.0,206.0,21.0,0.0,407.9559464879426
72,alpha100,49,0.0,14.357142857142858,291.26727437389263,8.040759484400917,0.0,201.0,14.0,0.0,398.4696250523231
72,alpha100,50,0.0,21.666666666666668,283.3123146813473,7.928330518096027,0.0,195.0,9.0,0.0,391.8122622050656
72,alpha100,51,0.0,22.875,277.72296990263237,7.8402368456824245,0.0,183.0,8.0,0.0,387.2803952659781
72,alpha100,52,0.0,29.833333333333332,274.82868643756865,7.7536866700306195,0.0,179.0,6.0,0.0,385.1689945575177
72,alpha100,53,0.0,35.0,272.9438081169199,7.688544242280729,0.0,175.0,5.0,0.0,383.83889362352346
72,alpha100,54,0.0,87.0,269.36011816106094,7.6208870521221215,0.0,174.0,2.0,0.0,380.00668263279937
72,alpha100,55,0.0,170.0,267.3616386251229,7.5723078363625085,0.0,170.0,1.0,0.0,375.9696822296871
72,alpha100,56,0.0,nan,261.92639482783164,7.490795852353916,0.0,163.0,0.0,0.0,367.09231110088206
72,alpha100,57,0.0,nan,253.52272415107757,7.4239119271583744,0.0,159.0,0.0,0.0,353.9953564073459
72,alpha100,58,0.0,nan,244.63350456879112,7.347020154215032,0.0,158.0,0.0,0.0,340.0644032172239
72,alpha100,59,0.0,nan,235.03000388111832,7.253175813047546,0.0,152.0,0.0,0.0,323.9611749393215
72,alpha100,60,0.0,nan,227.45648466082312,7.151179872837992,0.0,145.0,0.0,0.0,310.6905623523731
72,alpha100,61,0.0,nan,219.5696379046752,7.053396466315298,0.0,140.0,0.0,0.0,295.101368609714
72,alpha100,62,0.0,nan,211.9955411663255,6.952187290926224,0.0,125.0,0.0,0.0,280.2953042637403
72,alpha100,63,0.0,nan,203.6069181224627,6.852897118939641,0.0,115.0,0.0,0.0,263.5316980752461
72,alpha100,64,0.0,nan,194.06560686122754,6.743336984484974,0.0,107.0,0.0,0.0,246.96036086542935
72,alpha100,65,0.0,nan,188.14953591062834,6.646448014549677,0.0,99.0,0.0,0.0,237.19322493106446
72,alpha100,66,0.0,nan,183.06252478095965,6.563540590508232,0.0,94.0,0.0,0.0,232.12842826092535
72,alpha100,67,0.0,nan,176.50332621053334,6.448427524654123,0.0,85.0,0.0,0.0,225.7939305124286
72,alpha100,68,0.0,nan,171.0408966307203,6.341343753201984,0.0,79.0,0.0,0.0,220.8611692328641
72,alpha100,69,0.0,nan,165.03704213474492,6.245454762691976,0.0,76.0,0.0,0.0,212.9226716789167
72,alpha100,70,0.0,nan,163.29543147869913,6.189147765283636,0.0,69.0,0.0,0.0,210.48116696436705
72,alpha100,71,0.0,nan,159.4739045627415,6.13129495519665,0.0,69.0,0.0,0.0,203.38369347155566
72,alpha100,72,0.0,nan,155.01418889658368,6.064406642189091,0.0,72.0,0.0,0.0,193.7991725673418


==> anc/build_analysis.py <==
"""Recompute old single-step results from hashed precipitation; publish figures and tables."""
from pathlib import Path
import csv,hashlib,json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import BoundaryNorm
from matplotlib.ticker import FixedLocator, FuncFormatter, NullLocator
R=Path(__file__).resolve().parent
OUT=R/'analysis';FIG=R/'figures';TAB=R/'tables'
for p in [OUT,FIG,TAB]:p.mkdir(exist_ok=True)
z=np.load(R/'inputs/old17_masked_precipitation.npz')
assert hashlib.sha256((R/'inputs/old17_masked_precipitation.npz').read_bytes()).hexdigest()==json.loads((R/'inputs/export_validation.json').read_text())['sha256']
P=z['pred'];O=z['truth'];D=list(z['drivers']);DATES=list(z['dates']);A=z['area'];A=A/A.sum();MASK=z['mask']
assert P.shape==(6,17,97,356) and O.shape==(17,96,356) and np.isfinite(P).all() and np.isfinite(O).all()
assert abs(P[:,:,0]).max()<1e-8 and np.diff(P,axis=2).min()>-.1
OC=np.concatenate([np.zeros((17,1,356)),O.cumsum(1)],axis=1)
PR=P[:,:,24:]-P[:,:,:-24];OR=OC[:,24:]-OC[:,:-24]
NEW=['2023-05-15','2023-07-02','2023-08-10','2023-08-19','2023-08-25']
GROUPS={'all17':list(range(17)),'original12':[i for i,t in enumerate(DATES) if t[:10] not in NEW],'additional5':[i for i,t in enumerate(DATES) if t[:10] in NEW]}
LABEL=['GFS',r'$\alpha=0$',r'$\alpha=0.25$',r'$\alpha=0.50$',r'$\alpha=0.75$',r'$\alpha=1$']
COL=['#414141','#0072B2','#E69F00','#009E73','#CC79A7','#D55E00']
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'savefig.dpi':250,'pdf.fonttype':42,'axes.labelsize':11})
def ratio(a,b):
 a,b=np.broadcast_arrays(np.asarray(a,float),np.asarray(b,float));return np.divide(a,b,out=np.full(a.shape,np.nan),where=b!=0)
def avg(v):
 v=np.asarray(v);v=v[np.isfinite(v)];return float(v.mean()) if len(v) else float('nan')
def sd(v):
 v=np.asarray(v);v=v[np.isfinite(v)];return float(v.std(ddof=1)) if len(v)>1 else float('nan')
def write(name,rows):
 with (OUT/name).open('w',newline='') as f:
  w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
def save(fig,name):
 for ext in ['pdf','png']:fig.savefig(FIG/f'{name}.{ext}',bbox_inches='tight')
 plt.close(fig)
def scores(d,ix,last):
 p=PR[d,ix,:last+1];o=OR[ix,:last+1];pb=p>=50;ob=o>=50
 h=(pb&ob).sum(-1);f=(pb&~ob).sum(-1);m=(~pb&ob).sum(-1)
 hp,fp,mp=h.sum(0),f.sum(0),m.sum(0);cs=ratio(hp,hp+fp+mp);bi=ratio(hp+fp,hp+mp)
 e=p-o;mae=(abs(e)*A).sum(-1);mse=(e**2*A).sum(-1)
 hr=np.diff(P[d,ix,:73],axis=1)-O[ix,:72];hmse=(hr**2*A).sum(-1);hmae=(abs(hr)*A).sum(-1)
 case={'CSI':np.array([avg(v) for v in ratio(h,h+f+m)]),'Bias':ratio((h+f).sum(1),(h+m).sum(1)),'POD':ratio(h.sum(1),(h+m).sum(1)),'FAR':ratio(f.sum(1),(h+f).sum(1)),'MSE24':mse.mean(1),'MAE24':mae.mean(1),'MSE1':hmse.mean(1),'MAE1':hmae.mean(1)}
 summary={'CSI':avg(cs),'CSI_n':int(np.isfinite(cs).sum()),'Bias':float(ratio((hp+fp).sum(),(hp+mp).sum())),'POD':float(ratio(hp.sum(),(hp+mp).sum())),'FAR':float(ratio(fp.sum(),(hp+fp).sum())),'MSE24':float(mse.mean()),'MAE24':float(mae.mean()),'MSE1':float(hmse.mean()),'MAE1':float(hmae.mean()),'H':int(hp.sum()),'F':int(fp.sum()),'M':int(mp.sum())}
 return summary,case,{'CSI':cs,'Bias':bi,'MSE24':mse.mean(0),'MAE24':mae.mean(0),'MSE1':hmse.mean(0),'MAE1':hmae.mean(0),'H':hp,'F':fp,'M':mp,'CSI_case_sd':np.array([sd(v) for v in ratio(h,h+f+m).T]),'MSE24_case_sd':mse.std(0,ddof=1)}
summaries=[];case_rows=[];disp=[];curves=[];tables={};case_table={}
for group,ix in GROUPS.items():
 for last in [48,72]:
  for d,driver in enumerate(D):
   s,c,t=scores(d,ix,last);tables[group,last,d]=s;case_table[group,last,d]=c
   summaries.append({'group':group,'case_count':len(ix),'last_window_start':last,'driver':driver,**s})
   for metric,v in c.items():disp.append({'group':group,'last_window_start':last,'driver':driver,'metric':metric,'case_mean':avg(v),'case_SD_ddof1':sd(v),'n':int(np.isfinite(v).sum())})
   for j,i in enumerate(ix):case_rows.append({'group':group,'last_window_start':last,'driver':driver,'date':DATES[i],**{k:float(v[j]) for k,v in c.items()}})
   if group=='all17':
    for k in range(last+1):curves.append({'last_window_start':last,'driver':driver,'window_start':k,**{key:float(t[key][k]) for key in ['CSI','Bias','MSE24','MAE24','H','F','M','CSI_case_sd','MSE24_case_sd']}})
# Independently compare to archived published 17-case summaries.
with (R/'inputs/dual_scope_summary.csv').open() as f:old=list(csv.DictReader(f))
for row in old:
 s=tables['all17',int(row['window_start_last_h']),D.index(row['driver'])]
 for key,oldkey in [('CSI','mean_CSI'),('Bias','pooled_frequency_Bias'),('MSE24','mean_MSE_24h_mm2'),('MAE24','mean_MAE_24h_mm')]:np.testing.assert_allclose(s[key],float(row[oldkey]),rtol=1e-10,atol=1e-9)
 assert s['CSI_n']==int(row['valid_CSI_windows'])
 for key in ['H','F','M']:assert s[key]==int(row[key])
write('summary.csv',summaries);write('case_metrics.csv',case_rows);write('case_dispersion.csv',disp);write('window_metrics.csv',curves)
loo=[]
for i,t in enumerate(DATES):
 for d,driver in enumerate(D):
  s,_,_=scores(d,[j for j in range(17) if j!=i],48);loo.append({'omitted':t,'driver':driver,**s})
write('leave_one_start_out.csv',loo)
support=[{'date':t,'subset':'additional5' if t[:10] in NEW else 'original12','observed_cell_windows':int((OR[i,:49]>=50).sum()),'max_wet_cells':int((OR[i,:49]>=50).sum(-1).max()),'max_24h_mm':float(OR[i,:49].max())} for i,t in enumerate(DATES)]
write('event_support.csv',support)
# Paired curves, no undefined values filled and no fabricated hour-zero hourly error.
fig,axs=plt.subplots(2,2,figsize=(10,6.2),layout='constrained')
for ax,key,yl in zip(axs.flat,['CSI','Bias','MSE24','MSE1'],['CSI (TS)','Frequency Bias','24 h precipitation MSE (mm²)','Hourly precipitation MSE (mm²)']):
 for d in range(6):
  _,_,t=scores(d,GROUPS['all17'],48);x=np.arange(1,73) if key=='MSE1' else np.arange(49);ax.plot(x,t[key],color=COL[d],label=LABEL[d],lw=1.6)
 ax.set(xlabel='Forecast lead (h)',ylabel=yl,xlim=(0,72 if key=='MSE1' else 48),ylim=(0,None));ax.set_xticks(np.arange(0,73 if key=='MSE1' else 49,12));ax.grid(alpha=.15)
 if key=='Bias':ax.axhline(1,color='.5',ls=':',lw=1)
axs[0,0].legend(ncol=2,fontsize=8,loc='upper right');save(fig,'lead_curves')
fig,axs=plt.subplots(1,3,figsize=(10.5,3.1),layout='constrained')
for ax,key,yl in zip(axs,['CSI','Bias','MSE24'],['Mean CSI (TS)','Pooled frequency Bias','Mean 24 h MSE (mm²)']):
 v=[tables['all17',48,d][key] for d in range(6)];ax.bar(np.arange(6),v,color=COL,width=.7)
 ax.set_xticks(np.arange(6),LABEL,rotation=45,ha='right');ax.set_ylabel(yl);ax.margins(y=.2);ax.grid(axis='y',alpha=.15);ax.set_axisbelow(True)
 for i,x in enumerate(v):ax.text(i,x,f'{x:.3f}' if key!='MSE24' else f'{x:.1f}',ha='center',va='bottom',fontsize=8)
 if key=='Bias':ax.axhline(1,color='.5',ls=':',lw=1)
save(fig,'aggregate')
fig=plt.figure(figsize=(11.5,7),layout='constrained');gs=fig.add_gridspec(2,6)
axs=[fig.add_subplot(gs[0,:2]),fig.add_subplot(gs[0,2:4]),fig.add_subplot(gs[0,4:]),fig.add_subplot(gs[1,:3]),fig.add_subplot(gs[1,3:])]
for ax,key,yl in zip(axs,['CSI','Bias','Bias','MSE24','MSE1'],['Case mean CSI','Case frequency Bias (0–6 detail)','Case frequency Bias (full range)','Case mean 24 h MSE (mm²)','Case mean hourly MSE (mm²)']):
 vv=[case_table['all17',48,d][key] for d in range(6)];vv=[v[np.isfinite(v)] for v in vv]
 ax.boxplot(vv,positions=np.arange(6),showfliers=False,medianprops={'color':'black'})
 for d,v in enumerate(vv):ax.scatter(d+np.linspace(-.13,.13,len(v)),v,s=15,color=COL[d],alpha=.8);ax.text(d,1.02,f'n={len(v)}',transform=ax.get_xaxis_transform(),ha='center',fontsize=8)
 ax.set_xticks(range(6),LABEL,rotation=40,ha='right',fontsize=8);ax.set_ylabel(yl);ax.grid(axis='y',alpha=.15)
 if key=='Bias':ax.axhline(1,color='.45',ls=':',lw=1)
 if ax is axs[0]:
  ax.set_yscale('symlog',base=10,linthresh=.01,linscale=1)
  ax.set_ylim(-.0007,.4)
  ax.yaxis.set_major_locator(FixedLocator([0,.005,.01,.02,.05,.1,.2,.3]))
  ax.yaxis.set_major_formatter(FuncFormatter(lambda value,_:f'{value:g}'))
  ax.yaxis.set_minor_locator(NullLocator())
  ax.set_ylabel('Case mean CSI (symlog)')
 if ax is axs[1]:
  ax.set_ylim(-.12,6)
  for d,v in enumerate(vv):
   count=int((v>6).sum())
   if count:ax.plot(d,5.75,marker='^',color=COL[d],ms=5);ax.text(d,5.1,f'>6: {count}',ha='center',fontsize=7)
 if ax is axs[2]:
  ax.set_yscale('symlog',base=10,linthresh=1,linscale=1)
  ax.set_ylim(-.07,250)
  ax.yaxis.set_major_locator(FixedLocator([0,.5,1,2,5,10,20,50,100,200]))
  ax.yaxis.set_major_formatter(FuncFormatter(lambda value,_:f'{value:g}'))
  ax.yaxis.set_minor_locator(NullLocator())
  ax.set_ylabel('Case frequency Bias (symlog)')
  for d,v in enumerate(vv):
   for value in v[v>10]:ax.annotate(f'{value:.1f}',(d,value),xytext=(0,5),textcoords='offset points',ha='center',fontsize=7)
save(fig,'case_boxplots')
fig,axs=plt.subplots(1,2,figsize=(10,4.6),gridspec_kw={'width_ratios':[2,1]},layout='constrained')
mat=np.array([case_table['all17',48,d]['CSI'] for d in range(6)]).T
im=axs[0].imshow(np.ma.masked_invalid(mat),cmap='Blues',vmin=0,vmax=max(.3,np.nanmax(mat)),aspect='auto');axs[0].set_xticks(range(6),LABEL,rotation=25);axs[0].set_yticks(range(17),[t[5:10] for t in DATES]);axs[0].set_ylabel('2023 initialization (00 UTC)');fig.colorbar(im,ax=axs[0],label='Case mean CSI',shrink=.8)
for i in range(17):
 for j in range(6):
  v=mat[i,j];txt='--' if not np.isfinite(v) else ('<0.001' if 0<v<.001 else f'{v:.3f}');axs[0].text(j,i,txt,ha='center',va='center',fontsize=7,color='white' if v>.18 else 'black')
vals=[s['observed_cell_windows'] for s in support];axs[1].barh(range(17),vals,color='#647C90');axs[1].set_ylim(16.5,-.5);axs[1].set_yticks(range(17),[]);axs[1].set_xlabel('ERA5 event cell-windows');axs[1].grid(axis='x',alpha=.15)
axs[1].set_xlim(0,max(vals)*1.22)
for i,v in enumerate(vals):
 if v:axs[1].text(v+35,i,str(v),va='center',fontsize=7)
save(fig,'case_support')
lon,lat=np.meshgrid(z['longitude'],z['latitude']);mapmeta=[]
for date in ['2023-07-20','2023-07-30','2023-08-10']:
 i=next(i for i,t in enumerate(DATES) if t.startswith(date));s=int(np.argmax((OR[i,:49]*A).sum(-1)));fields=[OR[i,s]]+[PR[d,i,s] for d in range(6)];vmax=max(float(v.max()) for v in fields)
 levels=np.array([0,1,5,10,25,50,75,100,150,200,300,500]);cmap=plt.get_cmap('YlGnBu',len(levels)-1);norm=BoundaryNorm(levels,cmap.N)
 fig,axs=plt.subplots(2,4,figsize=(11,5.3),sharex=True,sharey=True,layout='constrained')
 for ax,v,label in zip(axs.flat,fields,['ERA5 reference']+LABEL):
  a=np.full(MASK.shape,np.nan);a[MASK]=v;im=ax.pcolormesh(lon,lat,a,cmap=cmap,norm=norm,shading='nearest',rasterized=True)
  if v.max()>=50:ax.contour(lon,lat,a,levels=[50],colors='#BB3333',linewidths=.6)
  ax.set_title(label,fontsize=10);ax.set_xlim(lon[MASK].min()-.15,lon[MASK].max()+.15);ax.set_ylim(lat[MASK].min()-.15,lat[MASK].max()+.15);ax.tick_params(labelsize=8)
 for ax in axs[-1,:3]:ax.set_xlabel('Longitude (°E)')
 for ax in axs[:,0]:ax.set_ylabel('Latitude (°N)')
 axs.flat[-1].set_axis_off();fig.colorbar(im,ax=axs,label='24 h precipitation (mm)',shrink=.8,pad=.02,extend='max');save(fig,'map_'+date)
 mapmeta.append({'date':date,'start':s,'end':s+24,'selection':'maximum observed area-weighted 24h accumulation within starts0..48','max_mm_all_fields':vmax})
(OUT/'map_selection.json').write_text(json.dumps(mapmeta,indent=2))
# TeX tables retain pooled headline statistics separate from case dispersion.
def texlabel(d):return 'GFS' if d==0 else '$\\alpha='+['0','0.25','0.50','0.75','1'][d-1]+'$'
rows=[]
for d in range(6):
 s=tables['all17',48,d];rows.append(texlabel(d)+' & '+' & '.join([f'{s[k]:.3f}' for k in ['CSI','Bias','POD','FAR']]+[f'{s[k]:.2f}' for k in ['MAE24','MSE24']])+r' \\')
(TAB/'main.tex').write_text('\n'.join(rows))
rows=[]
for d in range(6):
 c=case_table['all17',48,d];cells=[]
 for key in ['CSI','Bias','MSE24','MSE1']:
  v=c[key];cells.append(f'${avg(v):.3f} \\pm {sd(v):.3f}$ ({np.isfinite(v).sum()})' if key in ['CSI','Bias'] else f'${avg(v):.2f} \\pm {sd(v):.2f}$ ({np.isfinite(v).sum()})')
 rows.append(texlabel(d)+' & '+' & '.join(cells)+r' \\')
(TAB/'dispersion.tex').write_text('\n'.join(rows))
rows=[]
for d in range(6):
 s=tables['all17',72,d];rows.append(texlabel(d)+f" & {s['CSI']:.3f} & {s['CSI_n']} & {s['Bias']:.3f} & {s['MSE24']:.2f}"+r' \\')
(TAB/'extended.tex').write_text('\n'.join(rows))
rows=[]
for d in range(6):
 cells=[]
 for group in ['original12','additional5','all17']:
  s=tables[group,48,d];cells.extend([f"{s['CSI']:.3f}",f"{s['Bias']:.3f}"])
 rows.append(texlabel(d)+' & '+' & '.join(cells)+r' \\')
(TAB/'subsets.tex').write_text('\n'.join(rows))
rows=[]
for x in support:rows.append(x['date'][:10]+f" & {x['observed_cell_windows']} & {x['max_wet_cells']} & {x['max_24h_mm']:.2f}"+r' \\')
(TAB/'cases.tex').write_text('\n'.join(rows))
validation={'passed':True,'archived_17_summary_match':True,'old_sources_only':True,'case_count':17,'forecast_archives':102,'data_sha256':hashlib.sha256((R/'inputs/old17_masked_precipitation.npz').read_bytes()).hexdigest(),'SD':'ddof1 over valid initialization-level scores, never a confidence interval','zero_denominators':'NaN, no zero/one imputation','main_scope':'49 24h windows starting0..48; last48..72','extended_scope':'73 windows starting0..72; last72..96'}
(OUT/'validation.json').write_text(json.dumps(validation,indent=2))
print(json.dumps({'validation':validation,'main':summaries[:6],'map_windows':mapmeta},indent=2))
from build_lead_uncertainty import main as build_lead_uncertainty
build_lead_uncertainty()


==> anc/build_lead_uncertainty.py <==
"""Preserve published pooled curves and add estimator-matched SD shading."""
from pathlib import Path
import hashlib
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
SOURCE = ROOT / 'uncertainty/uncertainty_statistics.json'
COLORS = ['#414141', '#0072B2', '#E69F00', '#009E73', '#7B2CBF', '#D62828']
LABELS = ['GFS', r'$\alpha=0$', r'$\alpha=0.25$', r'$\alpha=0.50$', r'$\alpha=0.75$', r'$\alpha=1$']

def serial(v):
    return [float(x) if np.isfinite(x) else None for x in v]

def main():
    src = json.loads(SOURCE.read_text(encoding='utf-8'))
    assert src['validation']['passed'] and src['validation']['source_unchanged']
    drivers = list(src['drivers'])
    assert drivers == ['gfs', 'alpha000', 'alpha025', 'alpha050', 'alpha075', 'alpha100']
    report = dict(source_statistics_sha256=hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
                  precipitation_npz_sha256=src['source_sha256'],
                  center='Original pooled H/F/M ratios for CSI/Bias; original case mean for MSE. Not case-mean CSI/Bias.',
                  classification_shading='Observed pooled estimate +/- sample SD of defined paired overlap-group bootstrap replicates. Bootstrap SE estimate, NOT between-case SD or 95% interval.',
                  mse_shading='Case mean +/- sample SD across 17 initializations, ddof=1; NOT standard error or confidence interval.',
                  bootstrap_replicates=src['bootstrap_replicates'], bootstrap_seed=src['bootstrap_seed'],
                  bootstrap_groups=src['groups'], conditional_on_defined_replicates=True,
                  limitations=src['limitations'],
                  bounds='Full untruncated estimate +/- SD; negative lower bounds are not negative scores.',
                  scope=src['classification_scope'], hourly_scope=src['hourly_scope'],
                  threshold=src['threshold'], manuscript_modified=True, drivers={})
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 10,
                         'axes.spines.top': False, 'axes.spines.right': False})
    fig, axs = plt.subplots(2, 2, figsize=(12.4, 7.5))
    keys = ['CSI', 'Bias', 'MSE24', 'MSE1']
    titles = ['(a) Pooled CSI ± bootstrap SD', '(b) Pooled Bias ± bootstrap SD',
              '(c) 24 h MSE: mean ± case SD', '(d) Hourly MSE: mean ± case SD']
    ylabels = ['CSI (TS)', 'Frequency Bias', '24 h precipitation MSE (mm²)', 'Hourly precipitation MSE (mm²)']
    for ax, key, title, ylabel in zip(axs.flat, keys, titles, ylabels):
        for d, driver in enumerate(drivers):
            s = src['drivers'][driver][key]
            x, center = np.array(s['lead']), np.array(s['curve'], dtype=float)
            categorical = key in ['CSI', 'Bias']
            variance = np.array(s['bootstrap_variance_ddof1' if categorical else 'case_variance_ddof1'], dtype=float)
            n = np.array(s['bootstrap_valid_n' if categorical else 'case_valid_n'])
            sd = np.sqrt(variance)
            assert np.array_equal(np.isfinite(sd), n >= 2)
            np.testing.assert_array_equal(center, np.array(s['curve'], dtype=float))
            if not categorical:
                assert np.all(n == 17)
                np.testing.assert_allclose(center, s['case_mean'], atol=1e-10)
                np.testing.assert_allclose(sd, s['case_sd_ddof1'], atol=1e-10)
            lo, hi = center - sd, center + sd
            ax.fill_between(x, lo, hi, color=COLORS[d], alpha=.19, linewidth=0, zorder=1)
            ax.plot(x, lo, color=COLORS[d], alpha=.55, lw=.65, ls=':', zorder=2)
            ax.plot(x, hi, color=COLORS[d], alpha=.55, lw=.65, ls=':', zorder=2)
            ax.plot(x, center, color=COLORS[d], label=LABELS[d], lw=1.8, zorder=3)
            report['drivers'].setdefault(driver, {})[key] = dict(
                lead=x.tolist(), center=serial(center), std=serial(sd), variance=serial(variance),
                valid_n=n.tolist(), n_definition='defined bootstrap replicates' if categorical else 'initializations',
                shade_lower=serial(lo), shade_upper=serial(hi))
        ax.set_title(title, loc='left', fontsize=12, pad=10)
        ax.set(xlabel='Forecast lead (h)', ylabel=ylabel, xlim=(0, 72 if key == 'MSE1' else 48))
        ax.set_xticks(np.arange(0, 73 if key == 'MSE1' else 49, 12))
        ax.grid(alpha=.14)
        ax.axhline(0, color='.65', lw=.7, zorder=2)
        if key == 'Bias': ax.axhline(1, color='.5', ls=':', lw=1, zorder=2)
    handles, labels = axs[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='upper center', ncol=6, frameon=False, bbox_to_anchor=(.52, .995))
    fig.subplots_adjust(left=.083, right=.98, top=.895, bottom=.085, hspace=.36, wspace=.25)
    for ext in ['png', 'pdf']:
        fig.savefig(ROOT / 'figures' / f'lead_curves.{ext}', dpi=220, bbox_inches='tight')
    plt.close(fig)
    report['validation'] = dict(passed=True, original_centers_preserved=True,
                                original_independent_recalculation=src['validation'])
    (ROOT / 'analysis/lead_curve_uncertainty.json').write_text(json.dumps(report, indent=2, allow_nan=False), encoding='utf-8')
    print(json.dumps({'passed': True, 'original_centers_preserved': True, 'paper_version': 7}))

if __name__ == '__main__':
    main()


==> anc/inputs/archive_hashes.json <==
{
  "cases": 17,
  "archives": [
    {
      "case": "2023-05-07T00:00:00",
      "driver": "gfs",
      "sha256": "d4a9580274e0548c1dc6628c9353da1f1c84ca6ebfacf65b2e57cbfb03545272",
      "truth_sha256": "3bac695865fd9580f0ba7fb4561c8a6072725fae3e0828227681dc928bd05873",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230507T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230507T000000.npz"
    },
    {
      "case": "2023-05-07T00:00:00",
      "driver": "alpha000",
      "sha256": "ccebd01dad8575aaef557bf0e1f62c546365aead7b1315015259a04ab00f7d63",
      "truth_sha256": "3bac695865fd9580f0ba7fb4561c8a6072725fae3e0828227681dc928bd05873",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230507T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230507T000000.npz"
    },
    {
      "case": "2023-05-07T00:00:00",
      "driver": "alpha025",
      "sha256": "bb4afb9d50a09d3cef4928f199e7b6bdb489e0db0f2aa74ea4104516830dc9ec",
      "truth_sha256": "3bac695865fd9580f0ba7fb4561c8a6072725fae3e0828227681dc928bd05873",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230507T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230507T000000.npz"
    },
    {
      "case": "2023-05-07T00:00:00",
      "driver": "alpha050",
      "sha256": "ca0287f2528b5239ced84d83b2dab78c8ae24fa1a73f9685ec33f045a8d83572",
      "truth_sha256": "3bac695865fd9580f0ba7fb4561c8a6072725fae3e0828227681dc928bd05873",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230507T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230507T000000.npz"
    },
    {
      "case": "2023-05-07T00:00:00",
      "driver": "alpha075",
      "sha256": "bf60f480a9a260aa81ac75c4301caf7a3d5d4e5c6f961988389895a27ef0aa80",
      "truth_sha256": "3bac695865fd9580f0ba7fb4561c8a6072725fae3e0828227681dc928bd05873",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230507T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230507T000000.npz"
    },
    {
      "case": "2023-05-07T00:00:00",
      "driver": "alpha100",
      "sha256": "7f92b32f4daf782233839a73169b36ec9a13db57acf67538c1c01bc3d2a688fe",
      "truth_sha256": "3bac695865fd9580f0ba7fb4561c8a6072725fae3e0828227681dc928bd05873",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230507T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230507T000000.npz"
    },
    {
      "case": "2023-05-15T00:00:00",
      "driver": "gfs",
      "sha256": "eb7974b5d870a2a8b3c1eca5c6c049d8fecb3789ef9be5eb92090ba6b540af37",
      "truth_sha256": "bae684e5d838ff3dc5d961de6409cb0984efd3c551d2f0493a354045b55671f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230515T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230515T000000.npz"
    },
    {
      "case": "2023-05-15T00:00:00",
      "driver": "alpha000",
      "sha256": "c3c81752f82f04bdad0abd6257d5c81af0f09c156b75227b5c66f34b53ce9f1a",
      "truth_sha256": "bae684e5d838ff3dc5d961de6409cb0984efd3c551d2f0493a354045b55671f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230515T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230515T000000.npz"
    },
    {
      "case": "2023-05-15T00:00:00",
      "driver": "alpha025",
      "sha256": "9d719391e9d4a66997d10eeb20c4c389a4d25550d10a727936df1c30a7fcab9d",
      "truth_sha256": "bae684e5d838ff3dc5d961de6409cb0984efd3c551d2f0493a354045b55671f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230515T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230515T000000.npz"
    },
    {
      "case": "2023-05-15T00:00:00",
      "driver": "alpha050",
      "sha256": "cb23f0ede515e130fc9db1bc7cb09c3b2016143395123e2f04a617c41a3160db",
      "truth_sha256": "bae684e5d838ff3dc5d961de6409cb0984efd3c551d2f0493a354045b55671f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230515T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230515T000000.npz"
    },
    {
      "case": "2023-05-15T00:00:00",
      "driver": "alpha075",
      "sha256": "bd0bb4552ee6ee6ac7fcb1cf7223164d454fdd700ef14159e9b8015c7523747f",
      "truth_sha256": "bae684e5d838ff3dc5d961de6409cb0984efd3c551d2f0493a354045b55671f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230515T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230515T000000.npz"
    },
    {
      "case": "2023-05-15T00:00:00",
      "driver": "alpha100",
      "sha256": "af49bd62684d7734b9604a08777abf317ceed0bdbf6aca58e6205216e8d169ca",
      "truth_sha256": "bae684e5d838ff3dc5d961de6409cb0984efd3c551d2f0493a354045b55671f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230515T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230515T000000.npz"
    },
    {
      "case": "2023-05-21T00:00:00",
      "driver": "gfs",
      "sha256": "1c21844615058fa70df13fef7aa1a9e5f3d79c7b7fb453003427e116089ae8ef",
      "truth_sha256": "4ac867933942fa655eaaef9c3f8acc86942cdc4b0d632a1859bb6687be6eb573",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230521T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230521T000000.npz"
    },
    {
      "case": "2023-05-21T00:00:00",
      "driver": "alpha000",
      "sha256": "8c7dfdd0e14b86cc3cb8a6f039bf67a39eb9cfa43b8672e18865d45b4470e4b1",
      "truth_sha256": "4ac867933942fa655eaaef9c3f8acc86942cdc4b0d632a1859bb6687be6eb573",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230521T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230521T000000.npz"
    },
    {
      "case": "2023-05-21T00:00:00",
      "driver": "alpha025",
      "sha256": "423c508c24ff0d3d4881768fac0a7ad4bd3e3dc946244bedf393e9221e3766a8",
      "truth_sha256": "4ac867933942fa655eaaef9c3f8acc86942cdc4b0d632a1859bb6687be6eb573",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230521T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230521T000000.npz"
    },
    {
      "case": "2023-05-21T00:00:00",
      "driver": "alpha050",
      "sha256": "417a612b845e9de62b716c88a3bd53898c2f82da8b152da8676a1927e90db5aa",
      "truth_sha256": "4ac867933942fa655eaaef9c3f8acc86942cdc4b0d632a1859bb6687be6eb573",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230521T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230521T000000.npz"
    },
    {
      "case": "2023-05-21T00:00:00",
      "driver": "alpha075",
      "sha256": "95f20f1672eb1b439ef3782656b88e33c2cfdfc34a160a1b337090e7f6b2c926",
      "truth_sha256": "4ac867933942fa655eaaef9c3f8acc86942cdc4b0d632a1859bb6687be6eb573",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230521T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230521T000000.npz"
    },
    {
      "case": "2023-05-21T00:00:00",
      "driver": "alpha100",
      "sha256": "4ffb46a2951274d122cfc6912fc778651881937fc72566fd090a78e48a9e0ad7",
      "truth_sha256": "4ac867933942fa655eaaef9c3f8acc86942cdc4b0d632a1859bb6687be6eb573",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230521T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230521T000000.npz"
    },
    {
      "case": "2023-06-03T00:00:00",
      "driver": "gfs",
      "sha256": "27c5677d0ac86540557dc1e266968674f661bfcfbc869eff9fa7ce43372b7bea",
      "truth_sha256": "dda32922079811eaf149b24fcf2df4b38788a3a18fd5983b4da15121bef74f74",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230603T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230603T000000.npz"
    },
    {
      "case": "2023-06-03T00:00:00",
      "driver": "alpha000",
      "sha256": "051ac6243d6f25422867b93ece42df9557738d554f375c4cdc2e04307bae2cac",
      "truth_sha256": "dda32922079811eaf149b24fcf2df4b38788a3a18fd5983b4da15121bef74f74",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230603T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230603T000000.npz"
    },
    {
      "case": "2023-06-03T00:00:00",
      "driver": "alpha025",
      "sha256": "6857013b56cc4cb4c100f4ded5d4e2cd7f0dc5152fff342a39b42924769e26b8",
      "truth_sha256": "dda32922079811eaf149b24fcf2df4b38788a3a18fd5983b4da15121bef74f74",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230603T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230603T000000.npz"
    },
    {
      "case": "2023-06-03T00:00:00",
      "driver": "alpha050",
      "sha256": "2bf122ea3455c29cff3cd23d54e9605aef915b59b066561ba5d47a1dda565687",
      "truth_sha256": "dda32922079811eaf149b24fcf2df4b38788a3a18fd5983b4da15121bef74f74",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230603T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230603T000000.npz"
    },
    {
      "case": "2023-06-03T00:00:00",
      "driver": "alpha075",
      "sha256": "0cb85f0af0cdec8cbe32785798bd2c07f77fed1f7e56eb946acb88f445070b12",
      "truth_sha256": "dda32922079811eaf149b24fcf2df4b38788a3a18fd5983b4da15121bef74f74",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230603T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230603T000000.npz"
    },
    {
      "case": "2023-06-03T00:00:00",
      "driver": "alpha100",
      "sha256": "8c63bb383f1f940b2d295feef13a98c4ae5ea8deb1395b858172a67e1a4e739e",
      "truth_sha256": "dda32922079811eaf149b24fcf2df4b38788a3a18fd5983b4da15121bef74f74",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230603T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230603T000000.npz"
    },
    {
      "case": "2023-06-14T00:00:00",
      "driver": "gfs",
      "sha256": "2d3835cacd65a5848734d53642f9305eea28d68267b727fa3630a24467fc8c08",
      "truth_sha256": "9a253bfcbfcf683a1477cba1d0d71ba6a820f5821a0d0a3d7fd066739ba577fe",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230614T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230614T000000.npz"
    },
    {
      "case": "2023-06-14T00:00:00",
      "driver": "alpha000",
      "sha256": "35c201af68a064f59026d5079dd02975384b7892cfd938357c53e949ab40021e",
      "truth_sha256": "9a253bfcbfcf683a1477cba1d0d71ba6a820f5821a0d0a3d7fd066739ba577fe",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230614T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230614T000000.npz"
    },
    {
      "case": "2023-06-14T00:00:00",
      "driver": "alpha025",
      "sha256": "2ce5d31fc298c626e23905b109c4a09c8f8f63d24bb4ac8ae58d5c5006197321",
      "truth_sha256": "9a253bfcbfcf683a1477cba1d0d71ba6a820f5821a0d0a3d7fd066739ba577fe",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230614T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230614T000000.npz"
    },
    {
      "case": "2023-06-14T00:00:00",
      "driver": "alpha050",
      "sha256": "dac877f5933ce8d67f32fd7c8feefc6ed464024a6c37449f7843b3c79ed41495",
      "truth_sha256": "9a253bfcbfcf683a1477cba1d0d71ba6a820f5821a0d0a3d7fd066739ba577fe",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230614T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230614T000000.npz"
    },
    {
      "case": "2023-06-14T00:00:00",
      "driver": "alpha075",
      "sha256": "ad09d11492c656458613eba454b47b86a592751aeb56eb0c2d99a7bddc1156bd",
      "truth_sha256": "9a253bfcbfcf683a1477cba1d0d71ba6a820f5821a0d0a3d7fd066739ba577fe",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230614T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230614T000000.npz"
    },
    {
      "case": "2023-06-14T00:00:00",
      "driver": "alpha100",
      "sha256": "c70bb1235c99b11a054ff6c7307bf44ffc4e939cad388b8cc8c54290c91270db",
      "truth_sha256": "9a253bfcbfcf683a1477cba1d0d71ba6a820f5821a0d0a3d7fd066739ba577fe",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230614T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230614T000000.npz"
    },
    {
      "case": "2023-06-26T00:00:00",
      "driver": "gfs",
      "sha256": "fb9d805406cec3199cf77da918b8e0c5597bc159824be4d97a44307341f195f7",
      "truth_sha256": "7876f364d6ab780b3deea5392bcb9d2ab44163a3e3043d4fdf7b4dc49971ce37",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230626T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230626T000000.npz"
    },
    {
      "case": "2023-06-26T00:00:00",
      "driver": "alpha000",
      "sha256": "129abc168d928f2dff62ce81639fa6b3f68b7cf8f392648eb0a592006f30b01f",
      "truth_sha256": "7876f364d6ab780b3deea5392bcb9d2ab44163a3e3043d4fdf7b4dc49971ce37",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230626T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230626T000000.npz"
    },
    {
      "case": "2023-06-26T00:00:00",
      "driver": "alpha025",
      "sha256": "5195adcd1e9eb477ca8ade93994f348e204231066680c7fb75bce7782f09d225",
      "truth_sha256": "7876f364d6ab780b3deea5392bcb9d2ab44163a3e3043d4fdf7b4dc49971ce37",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230626T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230626T000000.npz"
    },
    {
      "case": "2023-06-26T00:00:00",
      "driver": "alpha050",
      "sha256": "eb3d3b27bbe77f1723855fb41d044fb8092d02945cae660ed08a556a80f8ef3d",
      "truth_sha256": "7876f364d6ab780b3deea5392bcb9d2ab44163a3e3043d4fdf7b4dc49971ce37",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230626T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230626T000000.npz"
    },
    {
      "case": "2023-06-26T00:00:00",
      "driver": "alpha075",
      "sha256": "87c29472637a9a95164560c6f628fc2472ee2bed865be68dd159ea9522fb47ce",
      "truth_sha256": "7876f364d6ab780b3deea5392bcb9d2ab44163a3e3043d4fdf7b4dc49971ce37",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230626T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230626T000000.npz"
    },
    {
      "case": "2023-06-26T00:00:00",
      "driver": "alpha100",
      "sha256": "32a6e49e34b2201748e90971bec94a2a6a7ceb658113d916e523889fc06b1a1c",
      "truth_sha256": "7876f364d6ab780b3deea5392bcb9d2ab44163a3e3043d4fdf7b4dc49971ce37",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230626T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230626T000000.npz"
    },
    {
      "case": "2023-07-02T00:00:00",
      "driver": "gfs",
      "sha256": "d3b3050dfbbb60fbc3eb78c76ec463e9f91927002345a33807779cac99f137e8",
      "truth_sha256": "98dfce9d7a3f04a4bc429c1efc480a0d5fc6a1c772e25381d7f65bfa05c8eb3d",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230702T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230702T000000.npz"
    },
    {
      "case": "2023-07-02T00:00:00",
      "driver": "alpha000",
      "sha256": "3443a37fb6426145a1b1a9cfcc57a7f679539ac8dc3e1bd8caf18624ca2d8a6c",
      "truth_sha256": "98dfce9d7a3f04a4bc429c1efc480a0d5fc6a1c772e25381d7f65bfa05c8eb3d",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230702T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230702T000000.npz"
    },
    {
      "case": "2023-07-02T00:00:00",
      "driver": "alpha025",
      "sha256": "01221387f9b1587f603c25da6a071271215a7ed9bc0d1650e7e3fd039ff048b1",
      "truth_sha256": "98dfce9d7a3f04a4bc429c1efc480a0d5fc6a1c772e25381d7f65bfa05c8eb3d",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230702T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230702T000000.npz"
    },
    {
      "case": "2023-07-02T00:00:00",
      "driver": "alpha050",
      "sha256": "3a3ffef5c599704eef38a6c680f513a22c1fea1d9f2d74acd6b94bfe40477be8",
      "truth_sha256": "98dfce9d7a3f04a4bc429c1efc480a0d5fc6a1c772e25381d7f65bfa05c8eb3d",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230702T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230702T000000.npz"
    },
    {
      "case": "2023-07-02T00:00:00",
      "driver": "alpha075",
      "sha256": "df6aa62c2d35591f4456d71a750e7f3ea3e1b1ad9d50adb5164443a041c89b62",
      "truth_sha256": "98dfce9d7a3f04a4bc429c1efc480a0d5fc6a1c772e25381d7f65bfa05c8eb3d",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230702T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230702T000000.npz"
    },
    {
      "case": "2023-07-02T00:00:00",
      "driver": "alpha100",
      "sha256": "7ca0c9792bfd6f072197c57bf4681b64515c4d7c9432fa5a2c056e2ee2f9c4fd",
      "truth_sha256": "98dfce9d7a3f04a4bc429c1efc480a0d5fc6a1c772e25381d7f65bfa05c8eb3d",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230702T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230702T000000.npz"
    },
    {
      "case": "2023-07-10T00:00:00",
      "driver": "gfs",
      "sha256": "8c30c167232cb51b081f9f09ed17d070f4abe2c610c708f6f6422db61c9cf145",
      "truth_sha256": "1366bcc52384ecf0ed2a482171e72c18dd11d01bcd78b43aa403d0de0ba834c3",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230710T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230710T000000.npz"
    },
    {
      "case": "2023-07-10T00:00:00",
      "driver": "alpha000",
      "sha256": "1ac03b732041f25374a8fe1b76f781eecc6ce1120f8b7c30f75c06c64196e775",
      "truth_sha256": "1366bcc52384ecf0ed2a482171e72c18dd11d01bcd78b43aa403d0de0ba834c3",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230710T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230710T000000.npz"
    },
    {
      "case": "2023-07-10T00:00:00",
      "driver": "alpha025",
      "sha256": "f240079b2d7b9c13bfd8dbc6b8c21fe2c61ea12ec6ccb93aba44d49a39e0cb5f",
      "truth_sha256": "1366bcc52384ecf0ed2a482171e72c18dd11d01bcd78b43aa403d0de0ba834c3",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230710T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230710T000000.npz"
    },
    {
      "case": "2023-07-10T00:00:00",
      "driver": "alpha050",
      "sha256": "07d26ebafbaccd06c53eb6fff9c8a26da4d93311e475dc6c896ba425a1dcc143",
      "truth_sha256": "1366bcc52384ecf0ed2a482171e72c18dd11d01bcd78b43aa403d0de0ba834c3",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230710T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230710T000000.npz"
    },
    {
      "case": "2023-07-10T00:00:00",
      "driver": "alpha075",
      "sha256": "1193a00611328a15717df3cd534ad643a3eeb4a4c06553f2b0cc6f98c4e4164f",
      "truth_sha256": "1366bcc52384ecf0ed2a482171e72c18dd11d01bcd78b43aa403d0de0ba834c3",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230710T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230710T000000.npz"
    },
    {
      "case": "2023-07-10T00:00:00",
      "driver": "alpha100",
      "sha256": "696af548ac7c24ede6aea8b6910cb3cbb1ae3a60129f70480618ab53a1db018e",
      "truth_sha256": "1366bcc52384ecf0ed2a482171e72c18dd11d01bcd78b43aa403d0de0ba834c3",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230710T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230710T000000.npz"
    },
    {
      "case": "2023-07-20T00:00:00",
      "driver": "gfs",
      "sha256": "d3a9432f2cdce76a4beaa4f26909a7669f4081c0cc5dae1fc93815f14f17d79d",
      "truth_sha256": "8dcd7763b3196441498013d844ca3fcb4a5caf2ce2f5af08113aabdfde9d43f0",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230720T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230720T000000.npz"
    },
    {
      "case": "2023-07-20T00:00:00",
      "driver": "alpha000",
      "sha256": "9c9804502aa7e0dc58a92665b1c8f1f106aa5914b3e8acd1c1991d27ca2be36e",
      "truth_sha256": "8dcd7763b3196441498013d844ca3fcb4a5caf2ce2f5af08113aabdfde9d43f0",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230720T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230720T000000.npz"
    },
    {
      "case": "2023-07-20T00:00:00",
      "driver": "alpha025",
      "sha256": "72c2ff9dd14152c8aa49e1147423c548e5d1c2941dccfe92e12fac80859ac60d",
      "truth_sha256": "8dcd7763b3196441498013d844ca3fcb4a5caf2ce2f5af08113aabdfde9d43f0",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230720T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230720T000000.npz"
    },
    {
      "case": "2023-07-20T00:00:00",
      "driver": "alpha050",
      "sha256": "7c826bf3297657b06580adcd9f2a2ea97135575016ab4e6657b925ffab8c9b1d",
      "truth_sha256": "8dcd7763b3196441498013d844ca3fcb4a5caf2ce2f5af08113aabdfde9d43f0",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230720T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230720T000000.npz"
    },
    {
      "case": "2023-07-20T00:00:00",
      "driver": "alpha075",
      "sha256": "1b88861bcde175fcb0962a68c4ca4ba98d1f10ba0142bae88e4148d7a952fa80",
      "truth_sha256": "8dcd7763b3196441498013d844ca3fcb4a5caf2ce2f5af08113aabdfde9d43f0",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230720T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230720T000000.npz"
    },
    {
      "case": "2023-07-20T00:00:00",
      "driver": "alpha100",
      "sha256": "b94739779c77336f21f841859837d9faf26dedc361e9de1fa7058848324a4406",
      "truth_sha256": "8dcd7763b3196441498013d844ca3fcb4a5caf2ce2f5af08113aabdfde9d43f0",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230720T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230720T000000.npz"
    },
    {
      "case": "2023-07-30T00:00:00",
      "driver": "gfs",
      "sha256": "95b7725d344b0b51cf906e226e6853564b35519b7b592d55b7928b30c1dc17d6",
      "truth_sha256": "7c2454d4156b23f4d3ac597b79963210487af2095e92285f0fe7242c1e98d362",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230730T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230730T000000.npz"
    },
    {
      "case": "2023-07-30T00:00:00",
      "driver": "alpha000",
      "sha256": "1d58aee6ca21074d9e25b978d2602f023eea6d6f7df2df81526f340a548d703a",
      "truth_sha256": "7c2454d4156b23f4d3ac597b79963210487af2095e92285f0fe7242c1e98d362",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230730T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230730T000000.npz"
    },
    {
      "case": "2023-07-30T00:00:00",
      "driver": "alpha025",
      "sha256": "fd041be8cca3e04b0d189308e914a3712c1717ab117ed5ab637fcb90234b6e85",
      "truth_sha256": "7c2454d4156b23f4d3ac597b79963210487af2095e92285f0fe7242c1e98d362",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230730T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230730T000000.npz"
    },
    {
      "case": "2023-07-30T00:00:00",
      "driver": "alpha050",
      "sha256": "0e2a44ee6537530c45d62d8059a2bbfee68365c857ae381b1c4dd655ed1c3f14",
      "truth_sha256": "7c2454d4156b23f4d3ac597b79963210487af2095e92285f0fe7242c1e98d362",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230730T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230730T000000.npz"
    },
    {
      "case": "2023-07-30T00:00:00",
      "driver": "alpha075",
      "sha256": "0ae5b4786b6a62f89ced60d98cb6c01613fd795857f04f87daa3ce933ea35a42",
      "truth_sha256": "7c2454d4156b23f4d3ac597b79963210487af2095e92285f0fe7242c1e98d362",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230730T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230730T000000.npz"
    },
    {
      "case": "2023-07-30T00:00:00",
      "driver": "alpha100",
      "sha256": "b034ff87971da19030b8f6f2b813145a58c5d69dab96122a58ec3c4352f5ff57",
      "truth_sha256": "7c2454d4156b23f4d3ac597b79963210487af2095e92285f0fe7242c1e98d362",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230730T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230730T000000.npz"
    },
    {
      "case": "2023-08-07T00:00:00",
      "driver": "gfs",
      "sha256": "d380db02f3691a51327df4d039408a33fad6511c5427a424b27716bcdc2a3e2b",
      "truth_sha256": "acbf1f43df3de78b3fdfdebcb096c5b650e85e0c8f8c1ccf56be32e01afda0aa",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230807T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230807T000000.npz"
    },
    {
      "case": "2023-08-07T00:00:00",
      "driver": "alpha000",
      "sha256": "d2aee1d86d624c53845b9f40d524b91f9a5dd221433c52bd72f3991f537af512",
      "truth_sha256": "acbf1f43df3de78b3fdfdebcb096c5b650e85e0c8f8c1ccf56be32e01afda0aa",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230807T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230807T000000.npz"
    },
    {
      "case": "2023-08-07T00:00:00",
      "driver": "alpha025",
      "sha256": "169c1a70f0787d972104ac4060f77c4f7944b8bf7e8d7253a4b68f0cad05004e",
      "truth_sha256": "acbf1f43df3de78b3fdfdebcb096c5b650e85e0c8f8c1ccf56be32e01afda0aa",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230807T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230807T000000.npz"
    },
    {
      "case": "2023-08-07T00:00:00",
      "driver": "alpha050",
      "sha256": "339fd88e5c6d7cbe948282c7d84be067736964425894e067d9ee396580416385",
      "truth_sha256": "acbf1f43df3de78b3fdfdebcb096c5b650e85e0c8f8c1ccf56be32e01afda0aa",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230807T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230807T000000.npz"
    },
    {
      "case": "2023-08-07T00:00:00",
      "driver": "alpha075",
      "sha256": "ec7620f2c6a5a5ca26a16f75d70429ecc9c5ff894854e285052a288f2b023253",
      "truth_sha256": "acbf1f43df3de78b3fdfdebcb096c5b650e85e0c8f8c1ccf56be32e01afda0aa",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230807T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230807T000000.npz"
    },
    {
      "case": "2023-08-07T00:00:00",
      "driver": "alpha100",
      "sha256": "487653f6598d38f5b7fc724e3495776ce56a61dfe979f2b48967c5a0b4008b81",
      "truth_sha256": "acbf1f43df3de78b3fdfdebcb096c5b650e85e0c8f8c1ccf56be32e01afda0aa",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230807T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230807T000000.npz"
    },
    {
      "case": "2023-08-10T00:00:00",
      "driver": "gfs",
      "sha256": "80b8ca407d62bfef61b3770508fb1237e88bc31dd3688830da43bdfd8b458c07",
      "truth_sha256": "c69e2c907a5f9206ed38b8838d66dadb6c77cc0b0a293f9ac844390d7c33a0f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230810T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230810T000000.npz"
    },
    {
      "case": "2023-08-10T00:00:00",
      "driver": "alpha000",
      "sha256": "2ec62c6e63df096e6f094fa60f57a3fd5ccdc9ff444e2f3f5707a89d49a7608a",
      "truth_sha256": "c69e2c907a5f9206ed38b8838d66dadb6c77cc0b0a293f9ac844390d7c33a0f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230810T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230810T000000.npz"
    },
    {
      "case": "2023-08-10T00:00:00",
      "driver": "alpha025",
      "sha256": "aa068acccd9d801556e81f2241e84afb9b71a21a76b2ee45432a7d030d6f00ce",
      "truth_sha256": "c69e2c907a5f9206ed38b8838d66dadb6c77cc0b0a293f9ac844390d7c33a0f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230810T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230810T000000.npz"
    },
    {
      "case": "2023-08-10T00:00:00",
      "driver": "alpha050",
      "sha256": "6f0ac906d50844324209fad79b46d1228b5f2a3e5c149587dde3f7d23db802ef",
      "truth_sha256": "c69e2c907a5f9206ed38b8838d66dadb6c77cc0b0a293f9ac844390d7c33a0f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230810T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230810T000000.npz"
    },
    {
      "case": "2023-08-10T00:00:00",
      "driver": "alpha075",
      "sha256": "c453b4c123fcf828a9898fce8a16431cffb99406455b268fb71ee5de9f644ae3",
      "truth_sha256": "c69e2c907a5f9206ed38b8838d66dadb6c77cc0b0a293f9ac844390d7c33a0f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230810T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230810T000000.npz"
    },
    {
      "case": "2023-08-10T00:00:00",
      "driver": "alpha100",
      "sha256": "d9993fd98f570b370be1fe3fe61955f7c3f52c23791595231a0111b604d64843",
      "truth_sha256": "c69e2c907a5f9206ed38b8838d66dadb6c77cc0b0a293f9ac844390d7c33a0f8",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230810T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230810T000000.npz"
    },
    {
      "case": "2023-08-19T00:00:00",
      "driver": "gfs",
      "sha256": "e9b711de57bb42c3f684c51ee96c9aba15c38c28fd6dfde8e9c56f5bce6f0a92",
      "truth_sha256": "29949b32c03de4b230fa7e78a627f316249e76d74e70967ef276f7f245309b2b",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230819T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230819T000000.npz"
    },
    {
      "case": "2023-08-19T00:00:00",
      "driver": "alpha000",
      "sha256": "8098a774a8d0fcbf52002c46f7fca4a65229dce08cefa4a1df1524b35c9156d0",
      "truth_sha256": "29949b32c03de4b230fa7e78a627f316249e76d74e70967ef276f7f245309b2b",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230819T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230819T000000.npz"
    },
    {
      "case": "2023-08-19T00:00:00",
      "driver": "alpha025",
      "sha256": "22a2c396c5ee3366c7de7a1ac68202f5b09518fdb10d626a120ecb9ab86344a0",
      "truth_sha256": "29949b32c03de4b230fa7e78a627f316249e76d74e70967ef276f7f245309b2b",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230819T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230819T000000.npz"
    },
    {
      "case": "2023-08-19T00:00:00",
      "driver": "alpha050",
      "sha256": "91930d63dab70d0ec8a915dc4711bb22a8a41f2b4dffcffe96c5f66a1ebd8536",
      "truth_sha256": "29949b32c03de4b230fa7e78a627f316249e76d74e70967ef276f7f245309b2b",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230819T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230819T000000.npz"
    },
    {
      "case": "2023-08-19T00:00:00",
      "driver": "alpha075",
      "sha256": "a926f033b9583d189763118eb3f9d79748aeaa0e0d71cdca8ae0d7a6fd8c3ec1",
      "truth_sha256": "29949b32c03de4b230fa7e78a627f316249e76d74e70967ef276f7f245309b2b",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230819T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230819T000000.npz"
    },
    {
      "case": "2023-08-19T00:00:00",
      "driver": "alpha100",
      "sha256": "9ef92f4c6fcebb048617b2de250da178d909e0a640cce84fb96a22e04004542a",
      "truth_sha256": "29949b32c03de4b230fa7e78a627f316249e76d74e70967ef276f7f245309b2b",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230819T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230819T000000.npz"
    },
    {
      "case": "2023-08-21T00:00:00",
      "driver": "gfs",
      "sha256": "f45353c26af7fbb8f7c5c64e017e10893e9c77bdd0b7e6fb00d42b719a601f6c",
      "truth_sha256": "e5892e12a05844bfed7ed70e9e8e3266896396d90f1ebef6d06fdd7b7d4cc46a",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230821T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230821T000000.npz"
    },
    {
      "case": "2023-08-21T00:00:00",
      "driver": "alpha000",
      "sha256": "405c461475572695ffd743441d2822c6c0bcb60b184e253b87838906d1944f14",
      "truth_sha256": "e5892e12a05844bfed7ed70e9e8e3266896396d90f1ebef6d06fdd7b7d4cc46a",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230821T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230821T000000.npz"
    },
    {
      "case": "2023-08-21T00:00:00",
      "driver": "alpha025",
      "sha256": "5debb21e2fc177d3f2c27776eb9eb37e32b8a5dc4e06999a411b9f6454f13f7a",
      "truth_sha256": "e5892e12a05844bfed7ed70e9e8e3266896396d90f1ebef6d06fdd7b7d4cc46a",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230821T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230821T000000.npz"
    },
    {
      "case": "2023-08-21T00:00:00",
      "driver": "alpha050",
      "sha256": "32713571af7a9fad9bd4fe4777e5d010f1508362b95e23075502e85aefb1f6fd",
      "truth_sha256": "e5892e12a05844bfed7ed70e9e8e3266896396d90f1ebef6d06fdd7b7d4cc46a",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230821T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230821T000000.npz"
    },
    {
      "case": "2023-08-21T00:00:00",
      "driver": "alpha075",
      "sha256": "80dbea3f7f1054619f4e1f9a221db238d788370f2b5d15a77e166a443cbdadb9",
      "truth_sha256": "e5892e12a05844bfed7ed70e9e8e3266896396d90f1ebef6d06fdd7b7d4cc46a",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230821T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230821T000000.npz"
    },
    {
      "case": "2023-08-21T00:00:00",
      "driver": "alpha100",
      "sha256": "90c5cdbcb65a92ccc62a0f83897fc02f9e406b337b18160a98bb5efe48f1eec6",
      "truth_sha256": "e5892e12a05844bfed7ed70e9e8e3266896396d90f1ebef6d06fdd7b7d4cc46a",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230821T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230821T000000.npz"
    },
    {
      "case": "2023-08-25T00:00:00",
      "driver": "gfs",
      "sha256": "f6467777607fc5632f555cad8b19c516f4689e4f0bc34352e944d754d556874c",
      "truth_sha256": "d0d213a5734051faab7873f0ca78f65c024c723c0ef5a33d498f0df298832d7c",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230825T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230825T000000.npz"
    },
    {
      "case": "2023-08-25T00:00:00",
      "driver": "alpha000",
      "sha256": "874bec34dd3e10442b6d3736e0dfb5df25fbc01cd412b354649d09a7a193233e",
      "truth_sha256": "d0d213a5734051faab7873f0ca78f65c024c723c0ef5a33d498f0df298832d7c",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230825T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230825T000000.npz"
    },
    {
      "case": "2023-08-25T00:00:00",
      "driver": "alpha025",
      "sha256": "c6beb07c6ba25c39fa662b4a8324e9751b2f321004f3e272e1996efdb61220c8",
      "truth_sha256": "d0d213a5734051faab7873f0ca78f65c024c723c0ef5a33d498f0df298832d7c",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230825T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230825T000000.npz"
    },
    {
      "case": "2023-08-25T00:00:00",
      "driver": "alpha050",
      "sha256": "9bb8cb794820bf336b5267ab0da7c012f0dd809301c68214f71adb860489a8d0",
      "truth_sha256": "d0d213a5734051faab7873f0ca78f65c024c723c0ef5a33d498f0df298832d7c",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230825T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230825T000000.npz"
    },
    {
      "case": "2023-08-25T00:00:00",
      "driver": "alpha075",
      "sha256": "b9d1596b62cfc87dbc52c63dac0e75e8f42f543c81451719c24b98fb6d11439e",
      "truth_sha256": "d0d213a5734051faab7873f0ca78f65c024c723c0ef5a33d498f0df298832d7c",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230825T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230825T000000.npz"
    },
    {
      "case": "2023-08-25T00:00:00",
      "driver": "alpha100",
      "sha256": "e2f9f0c360e60fcab1b8fd22e7e50f6c03e02f32b4833f9616e630697703f8bd",
      "truth_sha256": "d0d213a5734051faab7873f0ca78f65c024c723c0ef5a33d498f0df298832d7c",
      "forecast_archive_id": "additional_events5_96h_v1_20260920/extensions/20230825T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "additional_events5_96h_v1_20260920/data/hourly_truth/era5_hourly96_20230825T000000.npz"
    },
    {
      "case": "2023-09-01T00:00:00",
      "driver": "gfs",
      "sha256": "116a46af4ec52b4d3dda36802ed04b3c393338aeb03bef9b3d53e60ceab952d5",
      "truth_sha256": "5ae138b7d540d44aa6df302b680b10fd6cf026227881411e67774a70f4628d9f",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230901T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230901T000000.npz"
    },
    {
      "case": "2023-09-01T00:00:00",
      "driver": "alpha000",
      "sha256": "2b961ad4854107221558e3425401d7c78b259e7bfbfc74f6fc29f4c13b32ec16",
      "truth_sha256": "5ae138b7d540d44aa6df302b680b10fd6cf026227881411e67774a70f4628d9f",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230901T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230901T000000.npz"
    },
    {
      "case": "2023-09-01T00:00:00",
      "driver": "alpha025",
      "sha256": "1b6fa7948d2a033a43e3ca017d576d0be4bf68968b9808bf3f12d28d2d149051",
      "truth_sha256": "5ae138b7d540d44aa6df302b680b10fd6cf026227881411e67774a70f4628d9f",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230901T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230901T000000.npz"
    },
    {
      "case": "2023-09-01T00:00:00",
      "driver": "alpha050",
      "sha256": "a667bd3ea96c962a23b5cba0eb6d2201196b686e4ac04a6e679690ed26f4bb2b",
      "truth_sha256": "5ae138b7d540d44aa6df302b680b10fd6cf026227881411e67774a70f4628d9f",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230901T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230901T000000.npz"
    },
    {
      "case": "2023-09-01T00:00:00",
      "driver": "alpha075",
      "sha256": "97b133d336e09170855cd38d0b84bb969acc4438def24b1fe79c2768d77def9d",
      "truth_sha256": "5ae138b7d540d44aa6df302b680b10fd6cf026227881411e67774a70f4628d9f",
      "forecast_archive_id": "forecast96_supplement6_v1_20260918/runs/20230901T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230901T000000.npz"
    },
    {
      "case": "2023-09-01T00:00:00",
      "driver": "alpha100",
      "sha256": "b61e6237cac3d30634933d7b8f45b995f399676b05cc7a8561b76466609548e1",
      "truth_sha256": "5ae138b7d540d44aa6df302b680b10fd6cf026227881411e67774a70f4628d9f",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230901T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "forecast96_supplement6_v1_20260918/data/hourly_truth/era5_hourly96_20230901T000000.npz"
    },
    {
      "case": "2023-09-07T00:00:00",
      "driver": "gfs",
      "sha256": "154350f821fe2919f0fe560bfb8b5d0dce32d86a51b754e2e9488ba09c40b9a2",
      "truth_sha256": "c595332b4f868c2aa0321e77b2754223d83680cc8f8207a765e95312c9065760",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230907T000000/cu_grell_freitas__gfs/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230907T000000.npz"
    },
    {
      "case": "2023-09-07T00:00:00",
      "driver": "alpha000",
      "sha256": "725ddc12d87ec76d0ae4876f24e5658054e15a9ee7c2c7a9f39347d0cc3027d7",
      "truth_sha256": "c595332b4f868c2aa0321e77b2754223d83680cc8f8207a765e95312c9065760",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230907T000000/cu_grell_freitas__alpha000/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230907T000000.npz"
    },
    {
      "case": "2023-09-07T00:00:00",
      "driver": "alpha025",
      "sha256": "edc7014045dbeafa35d3068ba8bfc8b39e366dff89982f00293460c79dab74f7",
      "truth_sha256": "c595332b4f868c2aa0321e77b2754223d83680cc8f8207a765e95312c9065760",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230907T000000/cu_grell_freitas__alpha025/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230907T000000.npz"
    },
    {
      "case": "2023-09-07T00:00:00",
      "driver": "alpha050",
      "sha256": "8e51031a0eed24be4f393a4f62a21c81d1eecd0d750a83c4cecf5c50162adb87",
      "truth_sha256": "c595332b4f868c2aa0321e77b2754223d83680cc8f8207a765e95312c9065760",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230907T000000/cu_grell_freitas__alpha050/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230907T000000.npz"
    },
    {
      "case": "2023-09-07T00:00:00",
      "driver": "alpha075",
      "sha256": "7fe95969e9a38c901ac066e90bff98aeb9f2da9eec5bb002b4ea96ee6408bbdb",
      "truth_sha256": "c595332b4f868c2aa0321e77b2754223d83680cc8f8207a765e95312c9065760",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230907T000000/cu_grell_freitas__alpha075/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230907T000000.npz"
    },
    {
      "case": "2023-09-07T00:00:00",
      "driver": "alpha100",
      "sha256": "b90574189651b34cc732da2a2988e3172b9c48e111918a6ef4e33a159ae8821f",
      "truth_sha256": "c595332b4f868c2aa0321e77b2754223d83680cc8f8207a765e95312c9065760",
      "forecast_archive_id": "all_strength_12case_96h_v1_20260919/extensions/20230907T000000/cu_grell_freitas__alpha100/precipitation_0_96h.npz",
      "truth_archive_id": "all_strength_12case_96h_v1_20260919/data/hourly_truth/era5_hourly96_20230907T000000.npz"
    }
  ],
  "selection_note": "Event-enriched followup, not a representative climatological or untouched blind sample. Some old/new forecasts overlap; no independence claim.",
  "path_note": "Archive IDs are relative provenance identifiers, not paths to included native files."
}

==> anc/inputs/dual_scope_summary.csv <==
window_start_last_h,cases,driver,valid_CSI_windows,mean_CSI,pooled_frequency_Bias,H,F,M,pooled_POD,pooled_FAR,mean_MAE_24h_mm,mean_MSE_24h_mm2,mean_ME_24h_mm
48,17,gfs,49,0.14419738256993211,0.8964407082811662,1217,3795,4374,0.2176712573779288,0.7571827613727055,5.169289416451398,167.88250895929477,-1.5620602169097813
48,17,alpha000,49,0.21554633655234182,1.5101055267394026,2263,6180,3328,0.40475764621713467,0.731967310197797,7.158695160781107,302.19672397376667,-0.09871984248291431
48,17,alpha025,49,0.202471200928194,1.3258808799856914,1859,5554,3732,0.33249865855839744,0.749224335626602,6.805198434962657,296.94378818383757,-1.1523239122343365
48,17,alpha050,49,0.19211186325960447,1.1305669826506886,1704,4617,3887,0.304775532105169,0.730422401518747,6.398943809907861,233.14057174640828,-1.871889321012734
48,17,alpha075,49,0.18156983696873868,1.02360937220533,1601,4122,3990,0.2863530674297979,0.7202516162851651,6.468394105043699,209.56533769642192,-1.5600853606194487
48,17,alpha100,49,0.1803618389130544,1.6494365945269183,1829,7393,3762,0.32713289214809516,0.8016699197571026,7.007833051395278,274.7263895672777,-0.3765332651524844
72,17,gfs,70,0.10093816779895248,0.9959190915542938,1217,4396,4419,0.2159332860184528,0.7831818991626581,4.266981233452835,128.57266600066214,-1.069787207756572
72,17,alpha000,73,0.1448448664790344,1.7036905606813342,2264,7338,3372,0.40170333569907735,0.7642157883774213,6.530860965546054,240.7372195515039,0.94156038361394
72,17,alpha025,73,0.1359053266504316,1.671930447125621,1859,7564,3777,0.3298438608942512,0.8027167568714847,6.258719851972494,260.2317229583071,0.17132976395079832
72,17,alpha050,73,0.12895179862630984,1.4982256919801278,1704,6740,3932,0.30234208658623135,0.7981999052581715,5.970860942367163,205.56261717244115,-0.3819939244544944
72,17,alpha075,73,0.121875643992715,1.2842441447835344,1601,5637,4035,0.2840667139815472,0.7788063000828959,5.984417481933568,181.7704385549295,-0.22273696607163673
72,17,alpha100,73,0.12106479598273516,2.201206529453513,1829,10577,3807,0.3245209368346345,0.8525713364501047,7.023651200765731,257.6955282992479,1.2599167943410448


==> anc/inputs/export_validation.json <==
{
  "passed": true,
  "cases": 17,
  "drivers": 6,
  "source_archives": 102,
  "forecast_shape": [
    6,
    17,
    97,
    356
  ],
  "hourly_truth_shape": [
    17,
    96,
    356
  ],
  "sha256": "7c46a91d92c5ab60d33b52bb7bb315d22958696e3b38fe92fd3800c5536c551c"
}

==> anc/uncertainty/make_preview.py <==
"""Standalone preview only: preserve paper curves, add explicit uncertainty bars.

No paper or historical result is modified. CSI/Bias intervals are descriptive
pointwise percentiles of defined paired cluster-bootstrap replicates, not a
simultaneous confidence band or evidence of independent weather events.
"""
from pathlib import Path
import argparse
import hashlib
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
COL = ['#414141', '#0072B2', '#E69F00', '#009E73', '#CC79A7', '#D55E00']
LABEL = ['GFS', r'$\alpha=0$', r'$\alpha=0.25$', r'$\alpha=0.50$', r'$\alpha=0.75$', r'$\alpha=1$']

def ratio(a, b):
    a, b = np.broadcast_arrays(a, b)
    return np.divide(a, b, out=np.full(a.shape, np.nan), where=b != 0)

def dispersion(v):
    valid = np.isfinite(v)
    n = valid.sum(axis=0)
    mean = ratio(np.where(valid, v, 0).sum(axis=0), n)
    var = ratio(np.where(valid, (v - mean) ** 2, 0).sum(axis=0), n - 1)
    var[n < 2] = np.nan
    return mean, var, n

def clean(value):
    if isinstance(value, dict):
        return {k: clean(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [clean(v) for v in value]
    if isinstance(value, np.ndarray):
        return clean(value.tolist())
    if isinstance(value, (np.integer, np.floating)):
        value = value.item()
    if isinstance(value, float) and not np.isfinite(value):
        return None
    return value

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--source', type=Path, required=True)
    args = parser.parse_args()
    src = args.source / 'inputs/old17_masked_precipitation.npz'
    source_hash = hashlib.sha256(src.read_bytes()).hexdigest()
    assert source_hash == json.loads((args.source / 'inputs/export_validation.json').read_text())['sha256']
    with np.load(src) as z:
        p, o, a = z['pred'], z['truth'], z['area']
        dates, drivers = list(map(str, z['dates'])), list(map(str, z['drivers']))
    assert p.shape == (6, 17, 97, 356) and o.shape == (17, 96, 356)
    a = a / a.sum()
    oc = np.concatenate([np.zeros((17, 1, 356)), o.cumsum(1)], axis=1)
    pr = p[:, :, 24:73] - p[:, :, :49]
    obs = oc[:, 24:73] - oc[:, :49]
    pb, ob = pr >= 50, obs >= 50
    h, f, m = (pb & ob).sum(-1), (pb & ~ob).sum(-1), (~pb & ob).sum(-1)
    mse24 = (((pr - obs) ** 2) * a).sum(-1)
    mse1 = (((np.diff(p[:, :, :73], axis=2) - o[:, :72]) ** 2) * a).sum(-1)

    # Connected components of overlapping full 96-hour forecast periods.
    starts = np.array(dates, dtype='datetime64[h]')
    groups = []
    for i in np.argsort(starts):
        if not groups or starts[i] >= max(starts[j] for j in groups[-1]) + np.timedelta64(96, 'h'):
            groups.append([int(i)])
        else:
            groups[-1].append(int(i))
    assert len(groups) == 15 and sorted(len(g) for g in groups) == [1] * 13 + [2, 2]
    seed, replicates = 20260924, 10000
    rng = np.random.default_rng(seed)
    weights = rng.multinomial(len(groups), np.full(len(groups), 1 / len(groups)), size=replicates)
    assert np.all(weights.sum(1) == len(groups))
    record = dict(source_sha256=source_hash, preview_only=True,
                  threshold='continuous 24 h precipitation >= 50 mm; no daily-rate conversion',
                  classification_scope='window starts 0..48 h; last window 48..72 h',
                  hourly_scope='actual 1 h intervals ending 1..72 h',
                  groups=[[dates[i] for i in g] for g in groups], bootstrap_seed=seed,
                  bootstrap_replicates=replicates, paired_across_drivers_and_leads=True,
                  resampling='15 overlap groups sampled with replacement, 15 draws per replicate; retain complete member initializations and all cells/times',
                  intervals='2.5 and 97.5 percentiles among defined replicates at each lead; conditional when some denominators vanish',
                  limitations='Descriptive resampling sensitivity, not population or simultaneous 95% coverage. Overlap grouping does not prove meteorological independence. Event-enriched sample.',
                  variance_units={'CSI': 'dimensionless', 'Bias': 'dimensionless', 'MSE24': 'mm^4', 'MSE1': 'mm^4'},
                  reference='https://docs.scipy.org/doc/scipy/reference/generated/scipy.stats.bootstrap.html',
                  drivers={})
    all_curves = {}
    for d, driver in enumerate(drivers):
        cs, bi = ratio(h[d].sum(0), (h[d] + f[d] + m[d]).sum(0)), ratio((h[d] + f[d]).sum(0), (h[d] + m[d]).sum(0))
        grouped = [np.array([x[d, g].sum(0) for g in groups]) for x in (h, f, m)]
        bh, bf, bm = [weights @ x for x in grouped]
        # Independent direct-index test of the cluster-weight implementation.
        selected = np.concatenate([np.tile(g, int(weights[0, k])) for k, g in enumerate(groups)])
        for raw, weighted in zip((h, f, m), (bh, bf, bm)):
            np.testing.assert_array_equal(raw[d, selected].sum(0), weighted[0])
        boot = {'CSI': ratio(bh, bh + bf + bm), 'Bias': ratio(bh + bf, bh + bm)}
        cases = {'CSI': ratio(h[d], h[d] + f[d] + m[d]), 'Bias': ratio(h[d] + f[d], h[d] + m[d]), 'MSE24': mse24[d], 'MSE1': mse1[d]}
        curves = {'CSI': cs, 'Bias': bi, 'MSE24': mse24[d].mean(0), 'MSE1': mse1[d].mean(0)}
        all_curves[driver] = curves
        result = {}
        for metric, v in cases.items():
            case_mean, case_var, n = dispersion(v)
            x = np.arange(1, 73) if metric == 'MSE1' else np.arange(49)
            stats = dict(lead=x, curve=curves[metric], case_mean=case_mean,
                         case_variance_ddof1=case_var, case_sd_ddof1=np.sqrt(case_var), case_valid_n=n)
            if metric in boot:
                sample = boot[metric]
                lo, hi = np.nanpercentile(sample, [2.5, 97.5], axis=0)
                _, bv, bn = dispersion(sample)
                stats.update(lower=lo, upper=hi, bootstrap_variance_ddof1=bv,
                             bootstrap_valid_n=bn, bootstrap_undefined_n=replicates - bn,
                             bar_definition='2.5..97.5 percentiles of defined paired cluster resamples')
            else:
                np.testing.assert_allclose(case_mean, curves[metric])
                np.testing.assert_allclose(case_var, v.var(0, ddof=1))
                stats.update(lower=case_mean - np.sqrt(case_var), upper=case_mean + np.sqrt(case_var),
                             bar_definition='case mean +/- 1 case sample SD, ddof=1')
            result[metric] = stats
        record['drivers'][driver] = result

    # Independent loop recalculation confirms unchanged original curve estimators.
    max_diff = 0.
    for d, driver in enumerate(drivers):
        for s in range(49):
            hs = fs = ms = 0
            errors = []
            for i in range(17):
                forecast = p[d, i, s + 24] - p[d, i, s]
                truth = o[i, s:s + 24].sum(0)
                pp, oo = forecast >= 50, truth >= 50
                hs += (pp & oo).sum(); fs += (pp & ~oo).sum(); ms += (~pp & oo).sum()
                errors.append(np.dot((forecast - truth) ** 2, a))
            for metric, val in [('CSI', hs / (hs + fs + ms)), ('Bias', (hs + fs) / (hs + ms)), ('MSE24', np.mean(errors))]:
                actual = all_curves[driver][metric][s]
                np.testing.assert_allclose(actual, val, rtol=1e-10, atol=1e-9)
                max_diff = max(max_diff, abs(actual - val))
    record['validation'] = dict(passed=True, independent_curve_check_max_abs_difference=max_diff,
                                source_unchanged=hashlib.sha256(src.read_bytes()).hexdigest() == source_hash,
                                full_sd_intervals_retained=True)
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 10,
                         'axes.spines.top': False, 'axes.spines.right': False})
    fig, axs = plt.subplots(2, 2, figsize=(12.4, 8.2))
    titles = ['(a) CSI: 95% resampling interval', '(b) Bias: 95% resampling interval',
              '(c) 24 h MSE: mean +/- 1 case SD', '(d) Hourly MSE: mean +/- 1 case SD']
    ylabels = ['CSI (TS)', 'Frequency Bias', '24 h precipitation MSE (mm²)', 'Hourly precipitation MSE (mm²)']
    for ax, metric, title, ylabel in zip(axs.flat, ['CSI', 'Bias', 'MSE24', 'MSE1'], titles, ylabels):
        for d, driver in enumerate(drivers):
            s = record['drivers'][driver][metric]
            x, y, lo, hi = [s[k] for k in ['lead', 'curve', 'lower', 'upper']]
            # Stagger bars at actual integer leads, never displace time coordinates.
            selected = np.arange(2 * d, len(x), 12)
            ax.vlines(x[selected], lo[selected], hi[selected], color=COL[d], alpha=.62, lw=.9, zorder=2)
            ax.plot(x[selected], lo[selected], '_', color=COL[d], alpha=.62, ms=4)
            ax.plot(x[selected], hi[selected], '_', color=COL[d], alpha=.62, ms=4)
            ax.plot(x, y, color=COL[d], label=LABEL[d], lw=1.7, zorder=3)
        ax.set_title(title, loc='left', fontsize=11, pad=11)
        ax.set(xlabel='Forecast lead (h)', ylabel=ylabel, xlim=(0, 72 if metric == 'MSE1' else 48))
        ax.set_xticks(np.arange(0, 73 if metric == 'MSE1' else 49, 12))
        ax.grid(alpha=.14)
        if metric == 'Bias': ax.axhline(1, color='.5', ls=':', lw=1)
        if metric in ['CSI', 'Bias']: ax.set_ylim(bottom=0)
        else: ax.axhline(0, color='.6', lw=.7)
    handles, labels = axs[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='upper center', ncol=6, frameon=False, bbox_to_anchor=(.52, .995))
    fig.subplots_adjust(left=.083, right=.98, top=.90, bottom=.16, hspace=.40, wspace=.25)
    # User-requested clean version; definitions remain in README and statistics.
    fig.savefig(ROOT / 'lead_curves_uncertainty.png', dpi=220, bbox_inches='tight')
    fig.savefig(ROOT / 'lead_curves_uncertainty.svg', bbox_inches='tight')
    fig.text(.083, .084, 'CSI / Bias: 10,000 paired resamples of 15 overlap groups; pointwise percentiles of defined draws only.', fontsize=9)
    fig.text(.083, .059, 'MSE: descriptive SD across 17 starts, not confidence intervals. Negative lower bars reflect mean - SD, not negative MSE.', fontsize=9)
    fig.text(.083, .034, 'First three panels: 24 h window starts 0-48 h. Hourly panel: interval ends 1-72 h. Bars sampled every 12 h per driver.', fontsize=9)
    fig.savefig(ROOT / 'lead_curves_uncertainty_preview.png', dpi=220, bbox_inches='tight')
    fig.savefig(ROOT / 'lead_curves_uncertainty_preview.svg', bbox_inches='tight')
    plt.close(fig)
    (ROOT / 'uncertainty_statistics.json').write_text(json.dumps(clean(record), indent=2, allow_nan=False), encoding='utf-8')
    print(json.dumps(dict(passed=True, groups=record['groups'], max_curve_difference=max_diff,
                         min_bootstrap_valid={k: min(int(np.min(record['drivers'][d][k]['bootstrap_valid_n'])) for d in drivers) for k in ['CSI', 'Bias']},
                         output=str(ROOT / 'lead_curves_uncertainty_preview.png'))))

if __name__ == '__main__':
    main()


==> anc/uncertainty/uncertainty_statistics.json <==
{
  "source_sha256": "7c46a91d92c5ab60d33b52bb7bb315d22958696e3b38fe92fd3800c5536c551c",
  "preview_only": true,
  "threshold": "continuous 24 h precipitation >= 50 mm; no daily-rate conversion",
  "classification_scope": "window starts 0..48 h; last window 48..72 h",
  "hourly_scope": "actual 1 h intervals ending 1..72 h",
  "groups": [
    [
      "2023-05-07T00:00:00"
    ],
    [
      "2023-05-15T00:00:00"
    ],
    [
      "2023-05-21T00:00:00"
    ],
    [
      "2023-06-03T00:00:00"
    ],
    [
      "2023-06-14T00:00:00"
    ],
    [
      "2023-06-26T00:00:00"
    ],
    [
      "2023-07-02T00:00:00"
    ],
    [
      "2023-07-10T00:00:00"
    ],
    [
      "2023-07-20T00:00:00"
    ],
    [
      "2023-07-30T00:00:00"
    ],
    [
      "2023-08-07T00:00:00",
      "2023-08-10T00:00:00"
    ],
    [
      "2023-08-19T00:00:00",
      "2023-08-21T00:00:00"
    ],
    [
      "2023-08-25T00:00:00"
    ],
    [
      "2023-09-01T00:00:00"
    ],
    [
      "2023-09-07T00:00:00"
    ]
  ],
  "bootstrap_seed": 20260924,
  "bootstrap_replicates": 10000,
  "paired_across_drivers_and_leads": true,
  "resampling": "15 overlap groups sampled with replacement, 15 draws per replicate; retain complete member initializations and all cells/times",
  "intervals": "2.5 and 97.5 percentiles among defined replicates at each lead; conditional when some denominators vanish",
  "limitations": "Descriptive resampling sensitivity, not population or simultaneous 95% coverage. Overlap grouping does not prove meteorological independence. Event-enriched sample.",
  "variance_units": {
    "CSI": "dimensionless",
    "Bias": "dimensionless",
    "MSE24": "mm^4",
    "MSE1": "mm^4"
  },
  "reference": "https://docs.scipy.org/doc/scipy/reference/generated/scipy.stats.bootstrap.html",
  "drivers": {
    "gfs": {
      "CSI": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.5405405405405406,
          0.5241379310344828,
          0.4489795918367347,
          0.3959731543624161,
          0.36,
          0.30128205128205127,
          0.2777777777777778,
          0.23717948717948717,
          0.20496894409937888,
          0.1910828025477707,
          0.18421052631578946,
          0.1836734693877551,
          0.2127659574468085,
          0.22627737226277372,
          0.23776223776223776,
          0.22875816993464052,
          0.22151898734177214,
          0.20606060606060606,
          0.18128654970760233,
          0.15555555555555556,
          0.1414141414141414,
          0.12558139534883722,
          0.09170305676855896,
          0.08860759493670886,
          0.08914728682170543,
          0.0842911877394636,
          0.08712121212121213,
          0.07307692307692308,
          0.07307692307692308,
          0.06818181818181818,
          0.06177606177606178,
          0.06201550387596899,
          0.068,
          0.06589147286821706,
          0.0625,
          0.053231939163498096,
          0.04887218045112782,
          0.045454545454545456,
          0.03162055335968379,
          0.03305785123966942,
          0.029914529914529916,
          0.028985507246376812,
          0.025906735751295335,
          0.0064516129032258064,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_mean": [
          0.5405405405405406,
          0.2638888888888889,
          0.22602739726027396,
          0.20068027210884354,
          0.1836734693877551,
          0.20753424657534247,
          0.18299319727891156,
          0.1071642685851319,
          0.09285714285714286,
          0.09743589743589744,
          0.1022038567493113,
          0.06607142857142857,
          0.07257036383249976,
          0.08067375886524823,
          0.09434709434709436,
          0.0909090909090909,
          0.09131205673758865,
          0.08976337448559672,
          0.08394383394383394,
          0.0661904761904762,
          0.06086780484513125,
          0.06419469196129156,
          0.051992753623188406,
          0.05276495718084641,
          0.06123278925161004,
          0.06231867547657022,
          0.06453596564017457,
          0.053437496051451164,
          0.045582379996661676,
          0.03873690011797429,
          0.03586206921110677,
          0.03667717086834734,
          0.040752262443438915,
          0.040147517560936735,
          0.043688597341386026,
          0.03376444843451913,
          0.031399521531100476,
          0.02935746195728047,
          0.021528849616710397,
          0.022052713397399663,
          0.020530789147810424,
          0.022483031674208145,
          0.021552289120148577,
          0.004310344827586207,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_variance_ddof1": [
          null,
          0.1392746913580247,
          0.1021767686245074,
          0.08054514322735896,
          0.06747188671386922,
          0.023127228373053102,
          0.027063723448563098,
          0.01826549102444663,
          0.014438775510204081,
          0.011913214990138067,
          0.010675727978507844,
          0.008992346938775509,
          0.012651997196851911,
          0.01564527689754036,
          0.022045013907205775,
          0.020041322314049592,
          0.02024011619133847,
          0.019538196032108927,
          0.0173709786347149,
          0.012890476190476188,
          0.01081849786032517,
          0.008111185075384759,
          0.0058792467443814335,
          0.0046120211623902965,
          0.005766748745111132,
          0.005859760127418336,
          0.004769606767350102,
          0.003442234376325709,
          0.00357244200087578,
          0.00349925959007173,
          0.0028326415132299745,
          0.0028451068802871284,
          0.0038816251787871436,
          0.003633925569427408,
          0.0036630039476988614,
          0.002549282502497515,
          0.0019809814335752384,
          0.0018297221846956156,
          0.0006652068142178315,
          0.0007036274949011728,
          0.0005907995227182486,
          0.0008286882099897124,
          0.0008423619900561922,
          0.0001486325802615933,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_sd_ddof1": [
          null,
          0.3731952456262334,
          0.31965101067337076,
          0.28380476251704967,
          0.2597535114562828,
          0.15207638992642186,
          0.16451055725564576,
          0.1351498835532115,
          0.12016145600900516,
          0.1091476751476552,
          0.10332341447371861,
          0.09482798605251253,
          0.11248109706458197,
          0.12508108129345685,
          0.14847563405220998,
          0.14156737729452218,
          0.14226776230523366,
          0.13977909726460866,
          0.13179900847394452,
          0.11353623294119014,
          0.104012008250611,
          0.09006211787086044,
          0.07667624628515296,
          0.06791186319333535,
          0.07593911209061593,
          0.07654907006240073,
          0.06906233971818579,
          0.058670558002508456,
          0.05976990882438905,
          0.05915453989400754,
          0.05322256582719377,
          0.05333954330782303,
          0.062302689980346306,
          0.060282050142869296,
          0.06052275561884853,
          0.05049041990811242,
          0.044508217596026446,
          0.042775252012064356,
          0.02579160356041926,
          0.026525977736950108,
          0.024306367945833632,
          0.028786945131251986,
          0.029023473087419985,
          0.012191496227354265,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_valid_n": [
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          3,
          3,
          3,
          5,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          7,
          7,
          7,
          7,
          8,
          8,
          8,
          8,
          8,
          9,
          9,
          9,
          8,
          8,
          8,
          7,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          6,
          5,
          5,
          5
        ],
        "lower": [
          0.5405405405405406,
          0.0,
          0.0,
          0.0,
          0.0,
          0.1,
          0.06666666666666667,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.015873015873015872,
          0.02255427895581651,
          0.023809523809523808,
          0.03599820359281437,
          0.025974025974025976,
          0.02,
          0.010415765570934257,
          0.01048905283198477,
          0.009708737864077669,
          0.01,
          0.009433962264150943,
          0.009523809523809525,
          0.008926596080910242,
          0.00851063829787234,
          0.008582773926121567,
          0.008848582901251414,
          0.009259259259259259,
          0.009615384615384616,
          0.010638297872340425,
          0.008849557522123894,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "upper": [
          0.5405405405405406,
          0.5277777777777778,
          0.4520547945205479,
          0.4013605442176871,
          0.3673469387755102,
          0.3150684931506849,
          0.29931972789115646,
          0.2589928057553957,
          0.22857142857142856,
          0.2153846153846154,
          0.2066115702479339,
          0.20444444444444446,
          0.22115384615384615,
          0.24029042411395352,
          0.2962962962962963,
          0.2708333333333333,
          0.2709677419354839,
          0.2616822429906542,
          0.24725274725274726,
          0.21583409328874917,
          0.19944874655466593,
          0.18181818181818182,
          0.15813953488372093,
          0.14744127516778516,
          0.1515235690235689,
          0.1442077785856466,
          0.1311493954454417,
          0.11920681693906067,
          0.12544802867383512,
          0.11935483870967742,
          0.10658346991709498,
          0.10679715376317316,
          0.125,
          0.12060418099779638,
          0.11836868958109557,
          0.1021689136391062,
          0.09064992025518331,
          0.08791208791208792,
          0.04924242424242424,
          0.05154639175257732,
          0.045454545454545456,
          0.046332685571096155,
          0.04794657534246573,
          0.022727272727272728,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_variance_ddof1": [
          1.065571881546037e-27,
          0.055116976648715774,
          0.04044140918470263,
          0.03156952141655647,
          0.026196226399046407,
          0.00847458749038967,
          0.00959765178695245,
          0.009087604302858923,
          0.007135757858449264,
          0.004966836492156256,
          0.0037605739745236715,
          0.0038785273822651714,
          0.004481452934365318,
          0.005160165397427156,
          0.006373468223445269,
          0.005822610000314527,
          0.005747965896463322,
          0.005291512767786723,
          0.00452930079732315,
          0.0035802571091293435,
          0.0030825202492881496,
          0.0021905473613082135,
          0.001628833003676328,
          0.0010816482130949412,
          0.0009967262001239886,
          0.0008777790453241786,
          0.0005798006446241289,
          0.0005641377809211311,
          0.0007265891065324946,
          0.0007509349513696059,
          0.0005768549912928653,
          0.0006431897344973266,
          0.0008993737890496008,
          0.000838957586088655,
          0.00081120986380973,
          0.0005923814316582287,
          0.0004455071239429266,
          0.0004290098159457738,
          0.00010382653513743781,
          0.00011357843446817092,
          8.328898539252221e-05,
          7.964816806756927e-05,
          9.50578257207959e-05,
          4.4353037897528364e-05,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_valid_n": [
          6422,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          9653,
          9653,
          9653,
          9653,
          9977,
          9996,
          9996,
          9996,
          9996,
          9996,
          9996,
          9996,
          9999,
          9999,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          9998,
          9973,
          9973,
          9973
        ],
        "bootstrap_undefined_n": [
          3578,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          347,
          347,
          347,
          347,
          23,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          27,
          27,
          27
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "Bias": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.5510204081632653,
          0.5454545454545454,
          0.5106382978723404,
          0.475177304964539,
          0.44680851063829785,
          0.4,
          0.38926174496644295,
          0.38848920863309355,
          0.35664335664335667,
          0.375,
          0.34328358208955223,
          0.359375,
          0.4016393442622951,
          0.423728813559322,
          0.5128205128205128,
          0.6206896551724138,
          0.6782608695652174,
          0.7304347826086957,
          0.8363636363636363,
          1.1224489795918366,
          1.2828282828282829,
          1.2830188679245282,
          1.3364485981308412,
          1.3454545454545455,
          1.2845528455284554,
          1.282258064516129,
          1.2598425196850394,
          1.2682926829268293,
          1.25,
          1.220472440944882,
          1.2357723577235773,
          1.2276422764227641,
          1.225,
          1.217741935483871,
          1.1935483870967742,
          1.216,
          1.1796875,
          1.123076923076923,
          1.088,
          1.1008403361344539,
          1.0423728813559323,
          1.009433962264151,
          1.041237113402062,
          1.1081081081081081,
          1.180327868852459,
          1.5681818181818181,
          1.8285714285714285,
          2.230769230769231,
          2.5714285714285716
        ],
        "case_mean": [
          0.5510204081632653,
          0.5384615384615384,
          0.5035460992907801,
          0.7357142857142858,
          0.47302158273381295,
          0.48136645962732916,
          0.41930171277997363,
          0.4563210227272727,
          0.371875,
          0.4120557804768331,
          0.37504896200548377,
          0.35407239819004527,
          0.40389863547758287,
          0.42754746222394424,
          0.46609195402298853,
          0.5453869047619048,
          0.5276785714285714,
          0.5169642857142858,
          0.5514705882352942,
          0.5074074074074074,
          5.4306541582150105,
          6.31439393939394,
          4.844330238726791,
          3.2067285095856524,
          1.3028138528138526,
          1.0532514080901179,
          0.9875833161547447,
          0.9249202618767836,
          0.8109724967061924,
          0.8066609408033827,
          2.9603712932201303,
          1.6276933458982876,
          1.3233292869920776,
          1.222639811738649,
          1.4184787576204396,
          1.3869375389824468,
          1.3110548650093559,
          1.260110294117647,
          1.2423293391430645,
          1.2745913636109714,
          1.5797885739991004,
          1.6796157059314953,
          1.7279964617425918,
          1.9616359675183206,
          1.0907142857142857,
          3.0196886446886446,
          1.2493506493506494,
          1.484848484848485,
          1.8181818181818183
        ],
        "case_variance_ddof1": [
          null,
          null,
          null,
          0.13969387755102042,
          0.001455669996376999,
          0.016222367964198903,
          0.0024842426672638048,
          0.01588956974754648,
          0.0015820312500000012,
          0.00759612678072796,
          0.007136217093811738,
          0.00186574803955693,
          0.012038195988129295,
          0.030839693579327723,
          0.055939357907253254,
          0.11126279939058957,
          0.09260363520408164,
          0.12950414540816327,
          0.1817690311418685,
          0.4057201646090536,
          94.70872152237479,
          55.04053604224059,
          42.172520463364265,
          33.05311056068236,
          2.2182451447061835,
          1.06783883630918,
          0.8514958424179889,
          0.6628981056117609,
          0.6848434277215666,
          0.6583881676504515,
          41.36927822024062,
          2.8923008088088182,
          1.6903311072503684,
          1.291254271198181,
          1.246269497249171,
          1.1630535276406524,
          1.0602794123867074,
          1.0485312254497388,
          1.0779459899286916,
          1.2218926532065872,
          3.715176295057863,
          4.842179173916412,
          4.776292373361272,
          6.618123723222462,
          1.0262458545918367,
          13.901428470796604,
          1.0073064597739925,
          1.7052341597796143,
          2.553719008264463
        ],
        "case_sd_ddof1": [
          null,
          null,
          null,
          0.37375644148431797,
          0.038153243589202204,
          0.12736705996527872,
          0.049842177593518174,
          0.12605383670299955,
          0.03977475644174331,
          0.08715576160374,
          0.08447613327923892,
          0.043194305638092276,
          0.1097187130262167,
          0.1756123389153727,
          0.23651502681067277,
          0.33356078814901124,
          0.3043084540463535,
          0.3598668439967251,
          0.4263437945389477,
          0.6369616665145977,
          9.731840603009012,
          7.41893092313445,
          6.494037300737059,
          5.749183469039961,
          1.4893774352749485,
          1.0333628773616652,
          0.922765323588825,
          0.8141855474102699,
          0.8275526736840179,
          0.8114112198204135,
          6.431895383185319,
          1.7006765738401932,
          1.300127342705463,
          1.13633369711462,
          1.1163644105977093,
          1.0784495943903232,
          1.0296986998082047,
          1.0239781371932404,
          1.0382417781657083,
          1.1053925335402746,
          1.9274792593067929,
          2.200495211064185,
          2.1854730319455493,
          2.5725714223753755,
          1.0130379334417032,
          3.7284619443943106,
          1.0036465811100999,
          1.3058461470554692,
          1.5980359846588132
        ],
        "case_valid_n": [
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          4,
          6,
          6,
          7,
          7,
          7,
          7,
          7,
          8,
          8,
          9,
          8,
          7,
          7,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          5,
          4,
          3,
          3,
          3
        ],
        "lower": [
          0.5510204081632653,
          0.5384615384615384,
          0.5035460992907801,
          0.4714285714285714,
          0.4460431654676259,
          0.391304347826087,
          0.38405797101449274,
          0.3671875,
          0.34375,
          0.3504273504273504,
          0.3153153153153153,
          0.3284313725490196,
          0.3368421052631579,
          0.3202247191011236,
          0.3354497354497355,
          0.35714285714285715,
          0.375,
          0.35,
          0.35964912280701755,
          0.45714285714285713,
          0.5024390243902439,
          0.5298128004047559,
          0.6105094060452336,
          0.650510752688172,
          0.6684761904761906,
          0.746268656716418,
          0.7374965083798883,
          0.7796485543369891,
          0.7538356164383562,
          0.7318167168027503,
          0.7424242424242424,
          0.7763004181013281,
          0.781235119047619,
          0.7733191489361702,
          0.7674418604651163,
          0.7887323943661971,
          0.7604679071608849,
          0.7491086344327239,
          0.7,
          0.6886153921664867,
          0.5833333333333334,
          0.544038341968912,
          0.4901763389919726,
          0.4807692307692308,
          0.450835404584369,
          0.42857142857142855,
          0.36363636363636365,
          0.358974358974359,
          0.42857142857142855
        ],
        "upper": [
          0.5510204081632653,
          0.5594405594405595,
          0.524822695035461,
          1.0,
          0.5,
          0.5714285714285714,
          0.45454545454545453,
          0.7272727272727273,
          0.5333333333333333,
          0.5789473684210527,
          0.5217391304347826,
          0.5769230769230769,
          0.7777777777777778,
          0.9310344827586207,
          1.4,
          1.818749999999966,
          1.9714285714285715,
          2.3714285714285714,
          2.8823529411764706,
          58.0,
          48.5,
          15.571428571428571,
          10.457142857142701,
          4.6366883116883075,
          2.735294117647059,
          2.380166666666664,
          2.214480519480517,
          2.185185185185185,
          2.192319277108434,
          2.1795454545454533,
          2.2029108327192333,
          2.1176470588235294,
          2.2897058823529375,
          2.174696545284779,
          2.1707317073170733,
          2.1937381404174543,
          2.0,
          1.8636363636363635,
          1.8358392463909956,
          1.864864864864865,
          1.8965897565922916,
          1.9254145936981752,
          1.947469635627529,
          2.0,
          2.25,
          8.5,
          4.571428571428571,
          5.545454545454546,
          7.0
        ],
        "bootstrap_variance_ddof1": [
          4.86191518501148e-27,
          3.4446948076988365e-05,
          3.543109708899121e-05,
          0.055266704908669265,
          0.0005699149576055337,
          0.006062613767702832,
          0.0008998563434381589,
          0.013029033940457103,
          0.003012631242922703,
          0.005102997553710249,
          0.004184772579359796,
          0.004368029131308101,
          0.015099734532627978,
          0.030376151478701565,
          0.08617153167864386,
          0.15626191914051704,
          0.17617071202109663,
          0.28315163993965137,
          0.4375932981089638,
          228.2945199090149,
          188.6909254635643,
          21.277665284617058,
          11.64639425564666,
          4.088691067104848,
          1.750767828995589,
          1.577391577047433,
          1.5183847529210683,
          1.4930425153005116,
          1.3708665882745221,
          1.378294810270932,
          0.20557127518560536,
          0.1347487587136492,
          0.18104262761180978,
          0.1516995727029269,
          0.16325030351485498,
          0.16747913154946747,
          0.12977037010483794,
          0.10818758974250642,
          0.10696022680610291,
          0.11026200375368857,
          0.17111954613669622,
          0.22517691524093678,
          0.2248279266224819,
          0.2824450610364746,
          0.25807226571742303,
          1.9181375798204356,
          1.0695366743290342,
          1.619936779604105,
          2.831947839934827
        ],
        "bootstrap_valid_n": [
          6422,
          6422,
          6422,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          9660,
          9894,
          9993,
          9993,
          9999,
          9999,
          9999,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          9999,
          9999,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9980,
          9915,
          9662,
          9662,
          9662
        ],
        "bootstrap_undefined_n": [
          3578,
          3578,
          3578,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          340,
          106,
          7,
          7,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          20,
          85,
          338,
          338,
          338
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "MSE24": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          108.92320764271697,
          112.95927511213097,
          116.26432469111238,
          120.74994196389407,
          125.78643914813362,
          129.9314817237933,
          132.84186379836333,
          133.52695217638617,
          136.93940646005686,
          138.860750871599,
          135.03548465604948,
          130.02051742476317,
          125.10854895105933,
          122.48873166863847,
          122.30262548930975,
          124.00634756484057,
          128.62837692078884,
          136.68491557565554,
          145.45418833894124,
          148.50100167456753,
          154.9405682829458,
          165.12223824081923,
          177.98428504549295,
          189.61818087008302,
          199.152623946497,
          207.11482561515112,
          214.3112875331182,
          218.44693342179642,
          221.12472097148094,
          223.3470509868238,
          226.4769222335089,
          228.05743801232833,
          230.0693275990557,
          233.04037177358276,
          234.99204960268906,
          236.25679590960397,
          236.89666849085975,
          233.93388090820923,
          228.41658109936392,
          219.341084517146,
          208.52639463970303,
          196.85949005416174,
          185.37513106852026,
          169.4087963908256,
          151.74403362926265,
          135.65035117825653,
          120.34077856810647,
          107.19805617237037,
          97.48169039088019
        ],
        "case_mean": [
          108.92320764271697,
          112.95927511213097,
          116.26432469111238,
          120.74994196389407,
          125.78643914813362,
          129.9314817237933,
          132.84186379836333,
          133.52695217638617,
          136.93940646005686,
          138.860750871599,
          135.03548465604948,
          130.02051742476317,
          125.10854895105933,
          122.48873166863847,
          122.30262548930975,
          124.00634756484057,
          128.62837692078884,
          136.68491557565554,
          145.45418833894124,
          148.50100167456753,
          154.9405682829458,
          165.12223824081923,
          177.98428504549295,
          189.61818087008302,
          199.152623946497,
          207.11482561515112,
          214.3112875331182,
          218.44693342179642,
          221.12472097148094,
          223.3470509868238,
          226.4769222335089,
          228.05743801232833,
          230.0693275990557,
          233.04037177358276,
          234.99204960268906,
          236.25679590960397,
          236.89666849085975,
          233.93388090820923,
          228.41658109936392,
          219.341084517146,
          208.52639463970303,
          196.85949005416174,
          185.37513106852026,
          169.4087963908256,
          151.74403362926265,
          135.65035117825653,
          120.34077856810647,
          107.19805617237037,
          97.48169039088019
        ],
        "case_variance_ddof1": [
          175476.49698789365,
          185703.0592138257,
          194171.43259116614,
          206028.26540090356,
          218775.212318362,
          226846.18922534207,
          227983.26038466784,
          226077.50529782736,
          233321.84367328434,
          236226.18711760713,
          213689.97374707257,
          185471.7888126525,
          156596.9135428388,
          132936.3692542627,
          113640.5477630656,
          98417.32504246355,
          87731.75445846016,
          81506.45201244451,
          76790.349038682,
          67332.64710548549,
          62898.717516326324,
          64493.38638947829,
          72097.3347763463,
          83567.75006601916,
          97003.11777272896,
          112263.4448725705,
          128842.86181029929,
          140567.84020537746,
          147303.57765895643,
          151089.23816110115,
          156779.418397359,
          158228.05805433076,
          159699.67013992046,
          163049.84860394578,
          166244.0101064602,
          164597.12105984127,
          161336.07898774286,
          154107.85771641196,
          143138.80765607237,
          128349.17667519428,
          112285.67641684358,
          96386.02952122047,
          83241.01805257302,
          70259.941129497,
          56641.57863449651,
          46391.59008896184,
          38201.90324300841,
          32221.84333188956,
          28340.69059052504
        ],
        "case_sd_ddof1": [
          418.89914894625133,
          430.93277806848914,
          440.6488767614938,
          453.90336570783825,
          467.7341256722263,
          476.2837276512206,
          477.47592649752283,
          475.4760827821178,
          483.0339984652057,
          486.0310557131171,
          462.2661287040968,
          430.6643574904388,
          395.72327900041313,
          364.6044010352353,
          337.1061372373182,
          313.71535672080756,
          296.1954666406293,
          285.49334845569433,
          277.11071621047427,
          259.4853504641167,
          250.79616726801532,
          253.95548111721922,
          268.5094686902983,
          289.0808711520345,
          311.453235290194,
          335.05737549346753,
          358.94687881398175,
          374.923779194355,
          383.8014820958309,
          388.70199145502346,
          395.95380841375805,
          397.77890599468793,
          399.62441134134997,
          403.7943147246452,
          407.73031541260235,
          405.70570745287927,
          401.66662667906934,
          392.5657368090241,
          378.3368970323571,
          358.25853329012875,
          335.09054957853346,
          310.46099516883027,
          288.5151955314885,
          265.0659184608557,
          237.99491304331804,
          215.38707038483494,
          195.45307171545915,
          179.50443819552083,
          168.34693519789732
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -309.97594130353434,
          -317.9735029563582,
          -324.3845520703814,
          -333.1534237439442,
          -341.94768652409266,
          -346.3522459274273,
          -344.6340626991595,
          -341.9491306057316,
          -346.0945920051488,
          -347.1703048415181,
          -327.23064404804734,
          -300.64384006567565,
          -270.6147300493538,
          -242.11566936659682,
          -214.80351174800845,
          -189.709009155967,
          -167.56708971984048,
          -148.8084328800388,
          -131.65652787153303,
          -110.98434878954919,
          -95.85559898506952,
          -88.83324287639999,
          -90.52518364480537,
          -99.46269028195147,
          -112.30061134369703,
          -127.94254987831641,
          -144.63559128086357,
          -156.4768457725586,
          -162.67676112434998,
          -165.35494046819966,
          -169.47688618024915,
          -169.7214679823596,
          -169.55508374229427,
          -170.7539429510624,
          -172.7382658099133,
          -169.4489115432753,
          -164.76995818820959,
          -158.63185590081486,
          -149.9203159329932,
          -138.91744877298277,
          -126.56415493883043,
          -113.60150511466853,
          -103.14006446296821,
          -95.65712207003011,
          -86.25087941405539,
          -79.73671920657841,
          -75.11229314735267,
          -72.30638202315046,
          -70.86524480701713
        ],
        "upper": [
          527.8223565889683,
          543.8920531806201,
          556.9132014526061,
          574.6533076717324,
          593.5205648203599,
          606.215209375014,
          610.3177902958862,
          609.003034958504,
          619.9734049252626,
          624.891806584716,
          597.3016133601462,
          560.684874915202,
          520.8318279514724,
          487.0931327038738,
          459.40876272662797,
          437.7217042856481,
          424.82384356141813,
          422.17826403134984,
          422.5649045494155,
          407.98635213868425,
          405.73673555096116,
          419.07771935803845,
          446.4937537357913,
          478.6990520221175,
          510.605859236691,
          542.1722011086187,
          573.2581663471,
          593.3707126161514,
          604.9262030673119,
          612.0490424418473,
          622.430730647267,
          625.8363440070162,
          629.6937389404056,
          636.8346864982279,
          642.7223650152914,
          641.9625033624832,
          638.5632951699291,
          626.4996177172334,
          606.7534781317211,
          577.5996178072747,
          543.6169442182365,
          507.32048522299203,
          473.89032660000873,
          434.47471485168126,
          389.7389466725807,
          351.03742156309147,
          315.79385028356563,
          286.7024943678912,
          265.8286255887775
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      },
      "MSE1": {
        "lead": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72
        ],
        "curve": [
          1.079369100079602,
          0.9582825408424394,
          0.8592922786304915,
          0.6324121881635832,
          0.5958006248313434,
          0.6901895024812378,
          0.7659391631833884,
          0.7030234582326963,
          0.5834196891704169,
          0.7793923242533584,
          0.9989765501051139,
          1.1516337352891637,
          1.5481550178761916,
          1.1194441500708157,
          1.152288898871277,
          1.1099981205064382,
          1.0591171065458178,
          0.6411399483831954,
          0.7799327873212855,
          0.8504284184330927,
          0.8012740026859362,
          0.6443280147624956,
          0.791045165729302,
          0.8049671252573871,
          0.8834718964405961,
          0.719820778725215,
          0.8648164525560339,
          1.0243569316311083,
          1.2489193875705311,
          1.495778427334997,
          1.1088609392039057,
          1.2078841189958558,
          1.0260990820326286,
          1.2118828922448268,
          1.236342867104634,
          1.7783737618283837,
          2.5916050249779223,
          3.0908419423714655,
          3.053084739274708,
          3.292891109914775,
          3.938815365093988,
          3.8836146238329246,
          3.389380280106053,
          3.6882044055074346,
          3.757667250105298,
          4.109298541317275,
          3.3241894889877965,
          2.3889041526294337,
          2.109854555300474,
          1.7401624302455843,
          1.1834863759117713,
          1.0337765252493811,
          1.1279970046224748,
          1.3619936006254483,
          1.3266003649148002,
          1.3913132574756564,
          1.8039766706053173,
          1.8221918638073062,
          1.5513208924587942,
          1.30374981510561,
          1.0171843143422992,
          1.15988239056845,
          1.1790414882704763,
          1.2218127849464278,
          1.4518628728701244,
          1.2516118874881643,
          0.8458160384209594,
          0.785862147627911,
          1.034267480730798,
          0.4492637005574037,
          0.43192867024265386,
          0.35574231239746945
        ],
        "case_mean": [
          1.079369100079602,
          0.9582825408424394,
          0.8592922786304915,
          0.6324121881635832,
          0.5958006248313434,
          0.6901895024812378,
          0.7659391631833884,
          0.7030234582326963,
          0.5834196891704169,
          0.7793923242533584,
          0.9989765501051139,
          1.1516337352891637,
          1.5481550178761916,
          1.1194441500708157,
          1.152288898871277,
          1.1099981205064382,
          1.0591171065458178,
          0.6411399483831954,
          0.7799327873212855,
          0.8504284184330927,
          0.8012740026859362,
          0.6443280147624956,
          0.791045165729302,
          0.8049671252573871,
          0.8834718964405961,
          0.719820778725215,
          0.8648164525560339,
          1.0243569316311083,
          1.2489193875705311,
          1.495778427334997,
          1.1088609392039057,
          1.2078841189958558,
          1.0260990820326286,
          1.2118828922448268,
          1.236342867104634,
          1.7783737618283837,
          2.5916050249779223,
          3.0908419423714655,
          3.053084739274708,
          3.292891109914775,
          3.938815365093988,
          3.8836146238329246,
          3.389380280106053,
          3.6882044055074346,
          3.757667250105298,
          4.109298541317275,
          3.3241894889877965,
          2.3889041526294337,
          2.109854555300474,
          1.7401624302455843,
          1.1834863759117713,
          1.0337765252493811,
          1.1279970046224748,
          1.3619936006254483,
          1.3266003649148002,
          1.3913132574756564,
          1.8039766706053173,
          1.8221918638073062,
          1.5513208924587942,
          1.30374981510561,
          1.0171843143422992,
          1.15988239056845,
          1.1790414882704763,
          1.2218127849464278,
          1.4518628728701244,
          1.2516118874881643,
          0.8458160384209594,
          0.785862147627911,
          1.034267480730798,
          0.4492637005574037,
          0.43192867024265386,
          0.35574231239746945
        ],
        "case_variance_ddof1": [
          13.771050220460625,
          13.130452865324111,
          11.686277799527417,
          6.5004292381296915,
          5.6138157789765,
          7.478067880723147,
          8.68504665869164,
          6.893321341014726,
          4.417312505261755,
          8.710553771029712,
          15.785754311898012,
          21.62036838707268,
          38.890692538850864,
          20.589408723824214,
          21.591774551070635,
          19.75007209735037,
          17.51684292341561,
          5.822583160755761,
          6.65471344408034,
          6.803094200848657,
          4.554432670215284,
          2.95374414952883,
          3.8438367669856905,
          3.4779114123228254,
          3.6682944565120175,
          2.9180411488885505,
          3.434184439614616,
          4.7690246925886965,
          5.414447469700304,
          7.8112618004652505,
          3.177180944501213,
          4.6142857435972715,
          2.559157256117306,
          2.056299471953236,
          2.220302846294629,
          9.327064495250928,
          21.433993399113643,
          27.652430236096325,
          22.92374037762299,
          25.403227508469858,
          40.278820038373446,
          43.22427492476788,
          36.20280914477092,
          40.598283594182355,
          40.54701729152708,
          50.45653539430827,
          33.86874365230459,
          20.458359211758367,
          17.98970318834237,
          10.83834537520694,
          4.2539594691828775,
          4.986814364209007,
          8.425168813494766,
          9.1572084209167,
          5.595405200485362,
          4.7445210896809265,
          9.226815843420026,
          9.593010331819727,
          8.126055247527495,
          7.930201952983284,
          4.187032202950732,
          5.7050998827669535,
          6.925537604967211,
          6.172014230318013,
          18.279604783620474,
          15.742190903852759,
          6.8385360290668284,
          5.7015232937790525,
          12.083683144329363,
          1.394999143966817,
          0.9304386195184449,
          0.6586746314282494
        ],
        "case_sd_ddof1": [
          3.710936569177736,
          3.623596675310887,
          3.418519825820441,
          2.549593935929738,
          2.3693492311131554,
          2.73460561703569,
          2.947040321863893,
          2.6255135385319814,
          2.101740351532928,
          2.951364730261191,
          3.9731290328779925,
          4.64977078865966,
          6.236240256665138,
          4.537555368678625,
          4.646695013778141,
          4.4441053202360505,
          4.185312762914572,
          2.4130029342617387,
          2.579673127371051,
          2.6082741805356,
          2.134111681757842,
          1.7186460221723465,
          1.960570520788704,
          1.8649159263416744,
          1.915279211110489,
          1.708227487452579,
          1.8531552659220478,
          2.1838096740761768,
          2.326896531799449,
          2.7948634672314943,
          1.7824648508459326,
          2.1480888584035047,
          1.5997366208589794,
          1.4339802899458682,
          1.4900680676716178,
          3.054024311502927,
          4.629686101574667,
          5.2585578095230945,
          4.78787430679033,
          5.040161456587463,
          6.346559701001279,
          6.574517086810855,
          6.0168770258973145,
          6.371678240007287,
          6.367653986479406,
          7.1032763844797895,
          5.819685872304843,
          4.523091775739065,
          4.2414270226354684,
          3.2921642387959533,
          2.0625129015797397,
          2.233117633312004,
          2.9026141344475613,
          3.026087973096073,
          2.365460885427058,
          2.178192160871241,
          3.037567422036921,
          3.097258518725831,
          2.850623659399377,
          2.8160614256410113,
          2.0462238887645534,
          2.388535091382782,
          2.631641617881738,
          2.4843538858862306,
          4.27546544643042,
          3.9676429909774846,
          2.6150594695086435,
          2.3877862747279233,
          3.476159251865392,
          1.1811008187139729,
          0.9645924629181201,
          0.8115877225711645
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -2.631567469098134,
          -2.6653141344684474,
          -2.5592275471899493,
          -1.9171817477661546,
          -1.773548606281812,
          -2.044416114554452,
          -2.1811011586805047,
          -1.9224900802992853,
          -1.5183206623625112,
          -2.1719724060078325,
          -2.9741524827728787,
          -3.4981370533704967,
          -4.688085238788946,
          -3.418111218607809,
          -3.4944061149068637,
          -3.3341071997296123,
          -3.126195656368754,
          -1.7718629858785433,
          -1.7997403400497656,
          -1.7578457621025074,
          -1.3328376790719059,
          -1.0743180074098508,
          -1.169525355059402,
          -1.0599488010842872,
          -1.031807314669893,
          -0.9884067087273639,
          -0.9883388133660139,
          -1.1594527424450685,
          -1.0779771442289179,
          -1.2990850398964973,
          -0.6736039116420269,
          -0.9402047394076489,
          -0.5736375388263508,
          -0.22209739770104142,
          -0.2537252005669839,
          -1.2756505496745434,
          -2.038081076596745,
          -2.167715867151629,
          -1.7347895675156226,
          -1.7472703466726882,
          -2.4077443359072914,
          -2.69090246297793,
          -2.6274967457912615,
          -2.6834738344998526,
          -2.6099867363741085,
          -2.993977843162514,
          -2.4954963833170467,
          -2.1341876231096313,
          -2.1315724673349945,
          -1.552001808550369,
          -0.8790265256679684,
          -1.199341108062623,
          -1.7746171298250866,
          -1.6640943724706247,
          -1.0388605205122579,
          -0.7868789033955845,
          -1.2335907514316038,
          -1.2750666549185246,
          -1.2993027669405828,
          -1.5123116105354013,
          -1.0290395744222542,
          -1.2286527008143318,
          -1.4526001296112616,
          -1.2625411009398029,
          -2.823602573560296,
          -2.7160311034893203,
          -1.7692434310876841,
          -1.6019241271000122,
          -2.441891771134594,
          -0.7318371181565692,
          -0.5326637926754663,
          -0.45584541017369506
        ],
        "upper": [
          4.790305669257338,
          4.581879216153326,
          4.277812104450932,
          3.1820061240933213,
          2.9651498559444986,
          3.4247951195169275,
          3.7129794850472817,
          3.3285369967646776,
          2.685160040703345,
          3.7307570545145494,
          4.972105582983106,
          5.801404523948824,
          7.784395274541329,
          5.656999518749441,
          5.798983912649417,
          5.554103440742489,
          5.24442986946039,
          3.054142882644934,
          3.3596059146923367,
          3.4587025989686926,
          2.9353856844437782,
          2.362974036934842,
          2.751615686518006,
          2.6698830515990615,
          2.798751107551085,
          2.428048266177794,
          2.717971718478082,
          3.208166605707285,
          3.57581591936998,
          4.290641894566491,
          2.891325790049838,
          3.3559729773993605,
          2.625835702891608,
          2.645863182190695,
          2.7264109347762515,
          4.83239807333131,
          7.22129112655259,
          8.349399751894559,
          7.840959046065038,
          8.33305256650224,
          10.285375066095266,
          10.45813171064378,
          9.406257306003369,
          10.059882645514723,
          10.125321236584703,
          11.212574925797064,
          9.14387536129264,
          6.911995928368499,
          6.351281577935943,
          5.032326669041538,
          3.245999277491511,
          3.266894158561385,
          4.030611139070036,
          4.3880815737215215,
          3.692061250341858,
          3.569505418346897,
          4.841544092642239,
          4.919450382533137,
          4.401944551858171,
          4.119811240746621,
          3.0634082031068526,
          3.548417481951232,
          3.810683106152214,
          3.7061666708326584,
          5.727328319300545,
          5.219254878465649,
          3.460875507929603,
          3.1736484223558343,
          4.510426732596191,
          1.6303645192713767,
          1.3965211331607739,
          1.167330034968634
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      }
    },
    "alpha000": {
      "CSI": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.5865921787709497,
          0.5919540229885057,
          0.5689655172413793,
          0.5625,
          0.5480225988700564,
          0.5191256830601093,
          0.4842105263157895,
          0.489010989010989,
          0.453125,
          0.4421052631578947,
          0.41116751269035534,
          0.38235294117647056,
          0.3269230769230769,
          0.29906542056074764,
          0.26521739130434785,
          0.24180327868852458,
          0.20866141732283464,
          0.20392156862745098,
          0.19245283018867926,
          0.16911764705882354,
          0.1601423487544484,
          0.14333333333333334,
          0.11974110032362459,
          0.10344827586206896,
          0.08504398826979472,
          0.07428571428571429,
          0.07670454545454546,
          0.07736389684813753,
          0.07932011331444759,
          0.07386363636363637,
          0.07163323782234957,
          0.0728862973760933,
          0.0718562874251497,
          0.07621951219512195,
          0.08253968253968254,
          0.08873720136518772,
          0.10256410256410256,
          0.10408921933085502,
          0.108,
          0.10683760683760683,
          0.11711711711711711,
          0.12307692307692308,
          0.12994350282485875,
          0.0967741935483871,
          0.07913669064748201,
          0.06666666666666667,
          0.05263157894736842,
          0.039603960396039604,
          0.031914893617021274
        ],
        "case_mean": [
          0.32608695652173914,
          0.3301282051282051,
          0.3173076923076923,
          0.2142857142857143,
          0.20995670995670998,
          0.20562770562770563,
          0.19913419913419914,
          0.20601851851851852,
          0.1986301369863014,
          0.2028985507246377,
          0.12272727272727273,
          0.12380952380952381,
          0.11147540983606556,
          0.10756302521008403,
          0.08402203856749312,
          0.059475806451612906,
          0.05216535433070866,
          0.051587301587301584,
          0.05225409836065574,
          0.046370967741935484,
          0.045,
          0.03762029746281715,
          0.03368256594063046,
          0.027878971868042907,
          0.029057649667405767,
          0.02750434782608696,
          0.02881097239317742,
          0.029551271796512558,
          0.027768284347231716,
          0.02446657183499289,
          0.024286856838176486,
          0.024867289573171927,
          0.024242424242424242,
          0.026737967914438502,
          0.0340900039824771,
          0.03666666666666667,
          0.043317040110081945,
          0.04647322588296419,
          0.04844006568144499,
          0.043999315185755866,
          0.051464598634409955,
          0.06608305274971941,
          0.06852755194218609,
          0.045838509316770186,
          0.04040404040404041,
          0.03994360902255639,
          0.03697478991596639,
          0.024844720496894408,
          0.018633540372670808
        ],
        "case_variance_ddof1": [
          0.21266540642722118,
          0.21796926364234057,
          0.20136834319526625,
          0.13775510204081634,
          0.1322454601675381,
          0.12684825996514312,
          0.11896328779445661,
          0.1273308899176955,
          0.11836179395759057,
          0.12350346565847511,
          0.07530991735537192,
          0.07664399092970522,
          0.06213383499059392,
          0.05784902196172586,
          0.04235821779022379,
          0.028298972424557756,
          0.021769793539587075,
          0.02128999748047367,
          0.021843926363880686,
          0.017202133194588968,
          0.0162,
          0.012737581030717619,
          0.009280116143292855,
          0.00637814103609395,
          0.0037994690564724654,
          0.0023517009871875656,
          0.0028129616947220764,
          0.0034980586472381386,
          0.003996682509988802,
          0.005276067412774756,
          0.006019157354715183,
          0.006285073068981203,
          0.006464646464646467,
          0.007864108210128973,
          0.009408796437054896,
          0.010975308641975306,
          0.011527551665573928,
          0.011545312718755368,
          0.014706873633321738,
          0.01300908475092139,
          0.01489993414351277,
          0.021693301137072175,
          0.02350000073442469,
          0.013834325664733442,
          0.008494031221303948,
          0.006319252077562326,
          0.0056483769978579665,
          0.004320820955981636,
          0.00243046178773967
        ],
        "case_sd_ddof1": [
          0.46115659642600926,
          0.46687178501419485,
          0.44874084190684743,
          0.37115374447904514,
          0.36365568903502404,
          0.35615763359100294,
          0.3449105504249712,
          0.3568345413741437,
          0.34403748917464005,
          0.3514305986371635,
          0.27442652451133787,
          0.27684651149997397,
          0.2492665942130913,
          0.2405182362352715,
          0.20581112163880697,
          0.1682229842338964,
          0.1475459031609725,
          0.145910923101986,
          0.14779690918243416,
          0.1311569029620209,
          0.12727922061357855,
          0.11286089238845146,
          0.09633335945192016,
          0.07986326462206482,
          0.06163983335857151,
          0.0484943397438048,
          0.05303736130994901,
          0.059144388129713024,
          0.06321932070173486,
          0.07263654323255447,
          0.0775832285659419,
          0.07927845274083749,
          0.08040302522073699,
          0.08867980722875402,
          0.09699895070079313,
          0.10476310725620593,
          0.10736643640157723,
          0.10744911688215668,
          0.1212718996030067,
          0.11405737482040076,
          0.12206528639835638,
          0.1472864594491706,
          0.15329709956298812,
          0.11761941023799363,
          0.09216306864088211,
          0.0794937235104906,
          0.07515568506678631,
          0.06573295182769169,
          0.049299713870768765
        ],
        "case_valid_n": [
          2,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          5,
          5,
          5,
          5,
          6,
          8,
          8,
          8,
          8,
          8,
          8,
          9,
          9,
          10,
          10,
          10,
          10,
          10,
          11,
          11,
          11,
          11,
          11,
          11,
          10,
          10,
          10,
          10,
          10,
          11,
          11,
          9,
          9,
          10,
          9,
          8,
          7,
          7,
          7
        ],
        "lower": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "upper": [
          0.6521739130434783,
          0.6602564102564102,
          0.6346153846153846,
          0.6428571428571429,
          0.6298701298701299,
          0.6168831168831169,
          0.5974025974025974,
          0.6180555555555556,
          0.5958904109589042,
          0.6086956521739131,
          0.6067415730337079,
          0.6077922077922078,
          0.5418326693227091,
          0.5182186234817814,
          0.4728682170542636,
          0.44360902255639095,
          0.38686131386861317,
          0.3759036144578313,
          0.36958198532312764,
          0.32779097387173395,
          0.31542056074766356,
          0.29252946493759324,
          0.2482758620689655,
          0.21124361158432708,
          0.15894416014449123,
          0.10536062736336142,
          0.11530599903241409,
          0.13354037267080746,
          0.15090196328403876,
          0.1705624411184385,
          0.18,
          0.18227848101265823,
          0.18461538461538463,
          0.20080321285140562,
          0.21008403361344538,
          0.22727272727272727,
          0.2403846153846154,
          0.2352969787136644,
          0.2583732057416268,
          0.2512963758277687,
          0.2658974910835075,
          0.2925289223969841,
          0.29927007299270075,
          0.23078512396694192,
          0.17475728155339806,
          0.14457831325301204,
          0.128,
          0.10666666666666667,
          0.07894736842105263
        ],
        "bootstrap_variance_ddof1": [
          0.0736146629656639,
          0.07522455195497096,
          0.06949531847588906,
          0.07829511169755679,
          0.07450929495782928,
          0.06831095489643796,
          0.0613744623187047,
          0.0642181186121655,
          0.05729628905207712,
          0.05712690398468281,
          0.05443674649056969,
          0.050889409052330234,
          0.03871916294295224,
          0.03400654276923551,
          0.02806622412356785,
          0.02412309768260965,
          0.018143935337233297,
          0.017296369859359263,
          0.016318746403328425,
          0.012756150602504693,
          0.011693958653256526,
          0.009822441809239706,
          0.0066449918705842985,
          0.004583412170286092,
          0.002166560729530174,
          0.0007708644580128032,
          0.0008991070960552074,
          0.001214176056507333,
          0.0016706441781287292,
          0.0025859364109503975,
          0.0030731370174422647,
          0.003160750218689454,
          0.0033730661781881297,
          0.003913344302458793,
          0.004135559281316619,
          0.004805365590521623,
          0.005022248140214728,
          0.004646800456075897,
          0.005805438100170041,
          0.005471910461531545,
          0.005550456700528556,
          0.006855546280430338,
          0.0071081904032534605,
          0.004529535724217004,
          0.0025064638237976655,
          0.0016096911407207965,
          0.001328106360851834,
          0.001101559801862924,
          0.0006376079006316861
        ],
        "bootstrap_valid_n": [
          8781,
          8781,
          8781,
          9653,
          9653,
          9653,
          9653,
          9653,
          9653,
          9653,
          9979,
          9979,
          9979,
          9979,
          9996,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          9999,
          9994,
          9994,
          9994
        ],
        "bootstrap_undefined_n": [
          1219,
          1219,
          1219,
          347,
          347,
          347,
          347,
          347,
          347,
          347,
          21,
          21,
          21,
          21,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          6,
          6,
          6
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "Bias": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.9319727891156463,
          0.9370629370629371,
          0.9361702127659575,
          0.950354609929078,
          0.9432624113475178,
          0.9172413793103448,
          0.8926174496644296,
          0.9496402877697842,
          0.951048951048951,
          1.0147058823529411,
          1.0746268656716418,
          1.203125,
          1.2622950819672132,
          1.3559322033898304,
          1.4871794871794872,
          1.6120689655172413,
          1.6695652173913043,
          1.6695652173913043,
          1.8727272727272728,
          2.2448979591836733,
          2.292929292929293,
          2.2358490566037736,
          2.2336448598130842,
          2.2,
          2.008130081300813,
          2.032258064516129,
          1.984251968503937,
          2.0569105691056913,
          2.0725806451612905,
          1.9763779527559056,
          2.040650406504065,
          1.991869918699187,
          1.9833333333333334,
          1.846774193548387,
          1.75,
          1.552,
          1.3515625,
          1.2846153846153847,
          1.216,
          1.1764705882352942,
          1.1016949152542372,
          1.0660377358490567,
          1.0618556701030928,
          1.2972972972972974,
          1.459016393442623,
          1.9090909090909092,
          2.4285714285714284,
          3.0384615384615383,
          3.619047619047619
        ],
        "case_mean": [
          0.8095238095238095,
          0.8111888111888111,
          0.8085106382978723,
          0.4035714285714286,
          0.4028776978417266,
          0.40217391304347827,
          0.391304347826087,
          0.41015625,
          0.41015625,
          0.44871794871794873,
          0.4594594594594595,
          0.5,
          0.5,
          0.5280898876404494,
          0.5459770114942529,
          0.5892857142857143,
          0.625,
          0.6125,
          0.6381578947368421,
          3.142857142857143,
          17.875,
          5.345959595959596,
          2.9777989610963744,
          2.162135126777984,
          2.015769944341373,
          2.0357910906298007,
          2.0712361712361713,
          2.421195652173913,
          2.4055253623188406,
          2.5430232558139534,
          8.531822935892704,
          4.95689847942755,
          1.477638640429338,
          0.9490463885812723,
          1.0058842296781092,
          0.7772520716385993,
          0.5590834669874366,
          0.5092495331465919,
          0.45774328249818447,
          0.41507178369923475,
          0.3629059829059829,
          0.3055555555555555,
          0.2909774436090226,
          0.29657952069716775,
          0.3825,
          0.510989010989011,
          0.8424242424242424,
          1.1726190476190477,
          1.777777777777778
        ],
        "case_variance_ddof1": [
          null,
          null,
          null,
          0.3257397959183674,
          0.32462087883649915,
          0.32348771266540643,
          0.3062381852551985,
          0.336456298828125,
          0.336456298828125,
          0.40269559500328733,
          0.4222059897735574,
          0.5,
          0.5,
          0.5577578588562049,
          0.5961817941603912,
          0.694515306122449,
          0.78125,
          0.7503125000000002,
          0.814490997229917,
          18.204081632653065,
          877.3958333333334,
          40.6514615855525,
          9.733030261067483,
          8.965095042677637,
          8.68191399818487,
          8.859743598213942,
          9.106341448799363,
          11.959231746219281,
          14.841797032061095,
          17.643778103994443,
          292.0764592544798,
          83.97895597409463,
          9.954901524679366,
          3.3612115048709406,
          3.0911625526208626,
          1.636071039531675,
          0.704798453353673,
          0.5166397737608114,
          0.3978612029759052,
          0.31030211739301267,
          0.21871733508656582,
          0.13580845388324614,
          0.11221776245124089,
          0.1382662765033392,
          0.20653125,
          0.45835849132552436,
          0.7472176308539945,
          1.4108205782312926,
          2.814814814814815
        ],
        "case_sd_ddof1": [
          null,
          null,
          null,
          0.5707361876719991,
          0.5697551042654196,
          0.5687598022587448,
          0.5533879157112112,
          0.5800485314420898,
          0.5800485314420898,
          0.634583008757158,
          0.6497737989281789,
          0.7071067811865476,
          0.7071067811865476,
          0.7468318812532074,
          0.7721280943991037,
          0.833375849255574,
          0.8838834764831844,
          0.8662058069535208,
          0.9024915496723042,
          4.266624149448023,
          29.620868206947165,
          6.375849871629075,
          3.119780482833285,
          2.9941768556111774,
          2.946508781284195,
          2.9765321429834994,
          3.0176715276516366,
          3.4582122182161235,
          3.852505292930964,
          4.200449750204666,
          17.090244563916567,
          9.1640032722656,
          3.1551389073508895,
          1.833360713245198,
          1.7581702285674339,
          1.2790899262880915,
          0.839522753326956,
          0.7187765812551292,
          0.6307623981943639,
          0.5570476796406324,
          0.4676722517817,
          0.36852198561720323,
          0.33498919751424955,
          0.371841735827676,
          0.4544570936843213,
          0.6770217805399796,
          0.8644175095716158,
          1.1877796842139086,
          1.6777409856157222
        ],
        "case_valid_n": [
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          4,
          6,
          6,
          7,
          7,
          7,
          7,
          7,
          8,
          8,
          9,
          8,
          7,
          7,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          5,
          4,
          3,
          3,
          3
        ],
        "lower": [
          0.8095238095238095,
          0.8111888111888111,
          0.8085106382978723,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.043478260869565216,
          0.057692307692307696,
          0.05555555555555555,
          0.05172413793103448,
          0.19833333333333344,
          0.21875,
          0.2,
          0.29142857142857154,
          0.4411764705882353,
          0.636950134492034,
          0.6451612903225806,
          0.5789473684210527,
          0.6300156331422616,
          0.5675675675675675,
          0.43840579710144933,
          0.3943200184714846,
          0.3658622305529522,
          0.34370535714285716,
          0.3373268776038734,
          0.3366496598639456,
          0.3609915729135475,
          0.37423431460005946,
          0.3589447161701497,
          0.3511309523809524,
          0.3528910427807487,
          0.29545454545454547,
          0.2397184083396898,
          0.25322383498854084,
          0.23404255319148937,
          0.22663746958637468,
          0.21864809782608696,
          0.22836405529953918,
          0.2978723404255319,
          0.3545170454545455,
          0.36674331704512797,
          0.35555555555555557,
          0.42857142857142855,
          0.559322033898305,
          0.6666666666666666
        ],
        "upper": [
          1.1768707482993197,
          1.1888111888111887,
          1.1914893617021276,
          42.0,
          21.0,
          6.285714285714286,
          4.545454545454546,
          4.909090909090909,
          4.133333333333334,
          3.473684210526316,
          3.4782608695652173,
          3.6923076923076925,
          3.8518518518518516,
          3.9310344827586206,
          4.5,
          4.65625,
          4.457142857142857,
          4.548571428571397,
          5.353405572755415,
          125.5,
          86.5,
          25.23999999999978,
          12.27783251231526,
          7.039351851851818,
          4.684246575342465,
          4.579166666666663,
          4.432941958351787,
          5.458564814814811,
          6.093380952380952,
          6.245220588235292,
          6.896018145161287,
          7.133571428571425,
          7.980999999999986,
          6.864936440677959,
          6.660849056603767,
          5.766666666666667,
          4.7384615384615385,
          4.441316083395382,
          4.26361336032388,
          4.084083333333322,
          3.975609756097561,
          4.204545454545454,
          3.9767441860465116,
          5.090909090909091,
          5.697934782608694,
          9.846153846153847,
          10.0,
          12.375,
          16.75
        ],
        "bootstrap_variance_ddof1": [
          0.010478335088621579,
          0.01107273426231373,
          0.011389082185506053,
          135.81771787405626,
          32.61827807482546,
          2.4762901530814183,
          1.214615223486981,
          1.4258000221776805,
          0.9790583574179279,
          0.6706890650739491,
          0.6472844336382229,
          0.7312540965952855,
          0.8013266349579158,
          0.8444642287596738,
          1.0835827492282961,
          1.1925818204022216,
          1.1058454608623316,
          1.0835811982261425,
          1.4763486587886099,
          1166.595862911978,
          588.6905360303521,
          72.33624051296569,
          41.671807961110154,
          19.217728126527643,
          11.573011845363581,
          11.255450408540662,
          11.034705914365013,
          12.044438794320579,
          11.673492418030353,
          12.059959223738549,
          3.635589173042048,
          3.636975525893838,
          7.808686154510407,
          5.911265876832052,
          5.695736829712268,
          4.250476128873964,
          2.949862805767674,
          2.623762699362075,
          2.3795940980616006,
          2.0999739175205496,
          3.308110919038559,
          5.799531822103024,
          4.413997850320955,
          14.400158787494615,
          6.447395733902622,
          23.255240384311065,
          5.724499625950812,
          8.62277803374459,
          16.838324015014496
        ],
        "bootstrap_valid_n": [
          6422,
          6422,
          6422,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          9660,
          9894,
          9993,
          9993,
          9999,
          9999,
          9999,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          9999,
          9999,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9980,
          9915,
          9662,
          9662,
          9662
        ],
        "bootstrap_undefined_n": [
          3578,
          3578,
          3578,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          340,
          106,
          7,
          7,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          20,
          85,
          338,
          338,
          338
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "MSE24": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          130.00640986465316,
          131.46334886004928,
          135.87782060514138,
          145.3013687576898,
          157.70465981965114,
          172.39537013717595,
          187.8330522816572,
          199.2053737564696,
          212.17810630293053,
          228.5573746555413,
          242.66493284191097,
          256.2078963348793,
          271.53586800940934,
          280.5886814980149,
          287.1056178366846,
          291.3654897787753,
          292.38455928337663,
          293.93239288728864,
          300.31573376179017,
          315.06028074231557,
          333.54443720670076,
          349.61374228491735,
          364.72857038430914,
          381.37264400829616,
          398.37933011180127,
          416.74666923721855,
          432.75028040023653,
          445.2171400942215,
          453.04348324160077,
          457.2985921180569,
          455.8434870937695,
          449.4073070369153,
          443.6092790002384,
          433.22279773629924,
          419.7570835264202,
          404.6976029627041,
          390.98141614603503,
          376.0990676172111,
          359.98635042721094,
          341.90275424202815,
          321.5511112857089,
          298.0448451949377,
          273.9112461692928,
          252.08231294207624,
          232.09822405476868,
          216.648091916738,
          203.12084455089135,
          190.7643486214925,
          179.53207708706358
        ],
        "case_mean": [
          130.00640986465316,
          131.46334886004928,
          135.87782060514138,
          145.3013687576898,
          157.70465981965114,
          172.39537013717595,
          187.8330522816572,
          199.2053737564696,
          212.17810630293053,
          228.5573746555413,
          242.66493284191097,
          256.2078963348793,
          271.53586800940934,
          280.5886814980149,
          287.1056178366846,
          291.3654897787753,
          292.38455928337663,
          293.93239288728864,
          300.31573376179017,
          315.06028074231557,
          333.54443720670076,
          349.61374228491735,
          364.72857038430914,
          381.37264400829616,
          398.37933011180127,
          416.74666923721855,
          432.75028040023653,
          445.2171400942215,
          453.04348324160077,
          457.2985921180569,
          455.8434870937695,
          449.4073070369153,
          443.6092790002384,
          433.22279773629924,
          419.7570835264202,
          404.6976029627041,
          390.98141614603503,
          376.0990676172111,
          359.98635042721094,
          341.90275424202815,
          321.5511112857089,
          298.0448451949377,
          273.9112461692928,
          252.08231294207624,
          232.09822405476868,
          216.648091916738,
          203.12084455089135,
          190.7643486214925,
          179.53207708706358
        ],
        "case_variance_ddof1": [
          177849.93618810957,
          179093.68769947183,
          188752.5137572632,
          215064.76832894978,
          252288.16240504198,
          297883.1971766082,
          343614.1181811662,
          371565.25695351174,
          403567.78022114345,
          448086.72935705807,
          469824.73033609753,
          484409.4775929764,
          503102.1533132667,
          496937.6598939419,
          480877.9774582438,
          452220.1622953788,
          408255.0821372254,
          369003.0215210967,
          345316.015179594,
          356380.5777505273,
          378171.5631054846,
          389901.2510087988,
          391829.7943359887,
          395406.1832389034,
          405153.84887256345,
          428504.7512021939,
          460076.3956079099,
          493001.64974683285,
          523889.10198074847,
          548777.7581525471,
          555425.577982241,
          529758.8641669927,
          501924.23100611387,
          473280.9379193243,
          432163.18981722015,
          384728.64271174325,
          346212.55795857986,
          304384.66075978504,
          263250.56260692806,
          225025.39210985327,
          190150.64122726448,
          153261.41908401155,
          121854.30578600937,
          96635.999690239,
          77906.41008378366,
          67306.01151640253,
          60403.464922893625,
          55162.01570609393,
          50349.25048641552
        ],
        "case_sd_ddof1": [
          421.72258202295683,
          423.1946215389225,
          434.45657292445605,
          463.7507610009387,
          502.2829505418654,
          545.7867689644081,
          586.1860781195389,
          609.5615284395102,
          635.2698483488284,
          669.3928064724464,
          685.4376195804382,
          695.9953143469979,
          709.2969429747084,
          704.9380539408706,
          693.4536592002697,
          672.4731684575816,
          638.9484189957946,
          607.4561889725849,
          587.6359546348351,
          596.976195296368,
          614.9565538357035,
          624.4207323662458,
          625.9630934296276,
          628.8133135032236,
          636.5169666808289,
          654.6027430451188,
          678.2893155637275,
          702.1407620604524,
          723.8018388901402,
          740.7953551099973,
          745.2687957926597,
          727.8453573163689,
          708.4661114027359,
          687.9541684729618,
          657.3911999846212,
          620.2649778213689,
          588.3982987386859,
          551.7106676146338,
          513.0794895597836,
          474.36841390405965,
          436.06265745562814,
          391.48616716815366,
          349.076360967066,
          310.86331351614814,
          279.1171977571136,
          259.4340215091354,
          245.77116373344865,
          234.86595263276016,
          224.38638658888271
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -291.71617215830366,
          -291.7312726788732,
          -298.5787523193147,
          -318.4493922432489,
          -344.5782907222142,
          -373.39139882723214,
          -398.3530258378818,
          -410.3561546830406,
          -423.0917420458979,
          -440.8354318169051,
          -442.7726867385272,
          -439.7874180121186,
          -437.76107496529903,
          -424.3493724428557,
          -406.34804136358514,
          -381.1076786788062,
          -346.5638597124179,
          -313.5237960852962,
          -287.32022087304495,
          -281.91591455405245,
          -281.41211662900275,
          -274.8069900813285,
          -261.2345230453185,
          -247.44066949492748,
          -238.13763656902762,
          -237.85607380790026,
          -245.539035163491,
          -256.9236219662309,
          -270.7583556485394,
          -283.49676299194044,
          -289.4253086988902,
          -278.4380502794536,
          -264.8568324024975,
          -254.73137073666254,
          -237.63411645820094,
          -215.56737485866483,
          -197.41688259265084,
          -175.61159999742273,
          -153.09313913257267,
          -132.4656596620315,
          -114.51154616991926,
          -93.44132197321596,
          -75.16511479777324,
          -58.781000574071896,
          -47.01897370234494,
          -42.785929592397395,
          -42.6503191825573,
          -44.10160401126765,
          -44.85430950181913
        ],
        "upper": [
          551.7289918876099,
          554.6579703989718,
          570.3343935295975,
          609.0521297586286,
          659.9876103615165,
          718.1821391015841,
          774.0191304011961,
          808.7669021959798,
          847.4479546517589,
          897.9501811279877,
          928.1025524223492,
          952.2032106818772,
          980.8328109841177,
          985.5267354388856,
          980.5592770369543,
          963.8386582363569,
          931.3329782791711,
          901.3885818598735,
          887.9516883966253,
          912.0364760386835,
          948.5009910424043,
          974.0344746511632,
          990.6916638139368,
          1010.1859575115197,
          1034.8962967926302,
          1071.3494122823374,
          1111.039595963964,
          1147.3579021546739,
          1176.8453221317409,
          1198.0939472280543,
          1201.1122828864293,
          1177.2526643532842,
          1152.0753904029743,
          1121.176966209261,
          1077.1482835110414,
          1024.962580784073,
          979.3797148847209,
          927.809735231845,
          873.0658399869945,
          816.2711681460878,
          757.613768741337,
          689.5310123630913,
          622.9876071363587,
          562.9456264582244,
          511.21542181188227,
          476.0821134258734,
          448.89200828434,
          425.6303012542527,
          403.9184636759463
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      },
      "MSE1": {
        "lead": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72
        ],
        "curve": [
          1.0792608123313496,
          0.9559046146832647,
          0.8532332606722361,
          0.6373776840409503,
          0.6424143614502104,
          0.8728957333206896,
          0.8407840000589526,
          0.8243619267317592,
          0.8804585982893267,
          0.9531756296805509,
          1.5497279053202593,
          1.5139210106674925,
          2.0124929224337564,
          2.140317207195825,
          1.904072171673314,
          1.7134973442787946,
          1.6207904525469903,
          1.6169623297751186,
          1.3659703713983218,
          1.5868969549971772,
          1.5609400394515198,
          1.2736525301900221,
          1.2518959400403544,
          1.10722287768038,
          1.0747733039779273,
          1.2699831430774544,
          1.2952211318865263,
          1.3590017742897853,
          1.6112016902230464,
          2.074177563179242,
          2.3873053549053234,
          2.596135452201372,
          3.4911266376988404,
          4.446763731989348,
          5.653123862661884,
          6.0977032506185,
          5.934232529565177,
          5.761469395444748,
          5.350464491199706,
          4.9292575907619485,
          5.646928504029113,
          5.920601878091249,
          5.196321294761799,
          5.374536501673847,
          4.889008597213325,
          3.9457741881599824,
          3.3124280361636345,
          2.98965073842664,
          2.8951507049724183,
          3.0577658292936434,
          2.606511811679699,
          2.0714397137114307,
          2.354319247416893,
          2.04747885547544,
          2.476049154282487,
          2.3945930553212746,
          1.8824142099331151,
          2.1387203044060463,
          1.963350128312806,
          1.9368304587704852,
          1.9859402876226928,
          1.9838261796609817,
          2.0063451316057277,
          1.601806421888497,
          2.0167583455076716,
          1.8896151848522056,
          1.406962689049628,
          0.7193336021673606,
          0.2982531180512182,
          0.1879095460023845,
          0.2684742510787073,
          0.3170428024493422
        ],
        "case_mean": [
          1.0792608123313496,
          0.9559046146832647,
          0.8532332606722361,
          0.6373776840409503,
          0.6424143614502104,
          0.8728957333206896,
          0.8407840000589526,
          0.8243619267317592,
          0.8804585982893267,
          0.9531756296805509,
          1.5497279053202593,
          1.5139210106674925,
          2.0124929224337564,
          2.140317207195825,
          1.904072171673314,
          1.7134973442787946,
          1.6207904525469903,
          1.6169623297751186,
          1.3659703713983218,
          1.5868969549971772,
          1.5609400394515198,
          1.2736525301900221,
          1.2518959400403544,
          1.10722287768038,
          1.0747733039779273,
          1.2699831430774544,
          1.2952211318865263,
          1.3590017742897853,
          1.6112016902230464,
          2.074177563179242,
          2.3873053549053234,
          2.596135452201372,
          3.4911266376988404,
          4.446763731989348,
          5.653123862661884,
          6.0977032506185,
          5.934232529565177,
          5.761469395444748,
          5.350464491199706,
          4.9292575907619485,
          5.646928504029113,
          5.920601878091249,
          5.196321294761799,
          5.374536501673847,
          4.889008597213325,
          3.9457741881599824,
          3.3124280361636345,
          2.98965073842664,
          2.8951507049724183,
          3.0577658292936434,
          2.606511811679699,
          2.0714397137114307,
          2.354319247416893,
          2.04747885547544,
          2.476049154282487,
          2.3945930553212746,
          1.8824142099331151,
          2.1387203044060463,
          1.963350128312806,
          1.9368304587704852,
          1.9859402876226928,
          1.9838261796609817,
          2.0063451316057277,
          1.601806421888497,
          2.0167583455076716,
          1.8896151848522056,
          1.406962689049628,
          0.7193336021673606,
          0.2982531180512182,
          0.1879095460023845,
          0.2684742510787073,
          0.3170428024493422
        ],
        "case_variance_ddof1": [
          13.80464019038226,
          13.18049829743629,
          11.55515051813461,
          6.602905694211853,
          6.527958871587756,
          12.116631168466562,
          10.460020941887661,
          9.532883748997401,
          10.33329856758913,
          12.069917441890663,
          32.920534460679065,
          30.768315601933814,
          41.58052543129121,
          37.155766410992356,
          27.807758383072606,
          23.860442113347364,
          21.642458672544397,
          20.638636892707105,
          14.011147408161326,
          21.286476955389173,
          22.15997695225734,
          16.788610321878235,
          18.220722711620866,
          14.311266595510347,
          13.262869141805265,
          17.61486583628957,
          15.920014231781442,
          15.54664603648513,
          18.951416850796743,
          21.514769980211433,
          26.155345774083283,
          28.90840153534414,
          46.33725435373779,
          67.63711935631761,
          117.07112740068396,
          137.1752296202521,
          114.53628393483179,
          103.54468801451317,
          80.58212492349419,
          51.54786907717339,
          64.61831909447928,
          100.85340054161156,
          90.69263538893675,
          89.46619348999464,
          63.44969783236254,
          31.604682645639862,
          24.27224928282447,
          22.64495697442503,
          22.343713768303072,
          31.01753932752261,
          30.970135971352953,
          18.672184204985903,
          33.23179823411613,
          17.18899304079443,
          25.859591948737634,
          14.291974641039648,
          6.39689578250662,
          6.836249939762063,
          5.025299447532145,
          6.44459964327739,
          9.88604140992235,
          10.625291834789229,
          11.898714943259904,
          6.732783458169362,
          32.245221678146876,
          24.26105245523272,
          19.17934168129101,
          4.7837725044125,
          0.4151036548602046,
          0.11624028840046328,
          0.2953074122948116,
          0.5406288104600661
        ],
        "case_sd_ddof1": [
          3.7154596203407,
          3.6304955994238983,
          3.3992867660929416,
          2.569611973472231,
          2.5549870589863573,
          3.4808951676927244,
          3.234195563333742,
          3.0875368417230913,
          3.2145448461001647,
          3.4741786715554315,
          5.73764189024368,
          5.546919469573523,
          6.448296320059369,
          6.0955530028859854,
          5.273306209871811,
          4.884715151710217,
          4.652145598811843,
          4.542976655531823,
          3.743146725438548,
          4.613727013531379,
          4.707438470363404,
          4.097390672352129,
          4.26857384984972,
          3.783023472767562,
          3.6418222281991284,
          4.1970067710559595,
          3.9899892520884617,
          3.942923539264378,
          4.353322507096935,
          4.638401662233601,
          5.114229734190994,
          5.376653376901299,
          6.807147299253763,
          8.224178947245592,
          10.819941192108391,
          11.712182957085844,
          10.702162582152814,
          10.175691033758502,
          8.976754698859393,
          7.1796844691931545,
          8.038552052109837,
          10.042579376913661,
          9.523268104434356,
          9.458657065883859,
          7.9655318612357915,
          5.6218042162316415,
          4.926687455362321,
          4.758671765779295,
          4.7269137678090845,
          5.56933921821275,
          5.565081847677799,
          4.321132282745566,
          5.764702788012243,
          4.145961051528877,
          5.085232732996361,
          3.7804728065467748,
          2.529208528869579,
          2.614622332147047,
          2.241717967883593,
          2.53862160301164,
          3.1442075965054137,
          3.2596459677071112,
          3.4494513974340766,
          2.5947607708937954,
          5.678487622434945,
          4.925550979863341,
          4.379422528289662,
          2.187183692425604,
          0.6442853830874984,
          0.3409403003466491,
          0.5434219468284398,
          0.7352746496786531
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -2.6361988080093504,
          -2.6745909847406337,
          -2.5460535054207054,
          -1.9322342894312805,
          -1.912572697536147,
          -2.6079994343720347,
          -2.3934115632747894,
          -2.263174914991332,
          -2.3340862478108377,
          -2.521003041874881,
          -4.18791398492342,
          -4.032998458906031,
          -4.435803397625612,
          -3.9552357956901605,
          -3.3692340381984973,
          -3.171217807431422,
          -3.0313551462648523,
          -2.9260143257567046,
          -2.3771763540402264,
          -3.0268300585342014,
          -3.146498430911884,
          -2.8237381421621075,
          -3.016677909809366,
          -2.675800595087182,
          -2.567048924221201,
          -2.927023627978505,
          -2.6947681202019353,
          -2.5839217649745927,
          -2.7421208168738884,
          -2.564224099054359,
          -2.7269243792856708,
          -2.7805179246999265,
          -3.3160206615549224,
          -3.7774152152562444,
          -5.166817329446507,
          -5.6144797064673435,
          -4.767930052587637,
          -4.414221638313754,
          -3.626290207659687,
          -2.250426878431206,
          -2.391623548080725,
          -4.121977498822412,
          -4.326946809672557,
          -4.084120564210012,
          -3.076523264022467,
          -1.6760300280716591,
          -1.614259419198687,
          -1.7690210273526548,
          -1.8317630628366661,
          -2.511573388919107,
          -2.9585700359981004,
          -2.2496925690341354,
          -3.4103835405953498,
          -2.0984821960534368,
          -2.609183578713874,
          -1.3858797512255001,
          -0.6467943189364638,
          -0.47590202774100065,
          -0.2783678395707867,
          -0.601791144241155,
          -1.158267308882721,
          -1.2758197880461295,
          -1.4431062658283489,
          -0.9929543490052983,
          -3.6617292769272733,
          -3.0359357950111354,
          -2.9724598392400337,
          -1.4678500902582434,
          -0.3460322650362802,
          -0.15303075434426458,
          -0.2749476957497325,
          -0.4182318472293109
        ],
        "upper": [
          4.79472043267205,
          4.586400214107163,
          4.252520026765177,
          3.2069896575131813,
          3.1974014204365675,
          4.353790901013414,
          4.074979563392695,
          3.9118987684548507,
          4.095003444389492,
          4.427354301235982,
          7.287369795563939,
          7.060840480241016,
          8.460789242493126,
          8.23587021008181,
          7.177378381545125,
          6.598212495989012,
          6.272936051358833,
          6.159938985306941,
          5.10911709683687,
          6.200623968528555,
          6.268378509814924,
          5.371043202542151,
          5.5204697898900745,
          4.890246350447942,
          4.716595532177056,
          5.466989914133414,
          5.285210383974988,
          5.301925313554163,
          5.964524197319981,
          6.712579225412844,
          7.5015350890963175,
          7.9727888291026705,
          10.298273936952603,
          12.67094267923494,
          16.473065054770274,
          17.809886207704345,
          16.63639511171799,
          15.93716042920325,
          14.3272191900591,
          12.108942059955103,
          13.68548055613895,
          15.96318125500491,
          14.719589399196156,
          14.833193567557707,
          12.854540458449115,
          9.567578404391623,
          8.239115491525956,
          7.748322504205935,
          7.622064472781503,
          8.627105047506394,
          8.171593659357498,
          6.392571996456997,
          8.119022035429136,
          6.193439907004317,
          7.561281887278848,
          6.175065861868049,
          4.411622738802694,
          4.753342636553093,
          4.205068096196399,
          4.475452061782125,
          5.130147884128107,
          5.243472147368093,
          5.455796529039804,
          4.196567192782292,
          7.695245967942617,
          6.815166164715547,
          5.78638521733929,
          2.9065172945929647,
          0.9425385011387166,
          0.5288498463490335,
          0.8118961979071471,
          1.0523174521279952
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      }
    },
    "alpha025": {
      "CSI": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.6134969325153374,
          0.60625,
          0.59375,
          0.558282208588957,
          0.5636363636363636,
          0.5352941176470588,
          0.5028571428571429,
          0.5209580838323353,
          0.5,
          0.47701149425287354,
          0.4438202247191011,
          0.4318181818181818,
          0.3854748603351955,
          0.34594594594594597,
          0.31088082901554404,
          0.27941176470588236,
          0.2644230769230769,
          0.25961538461538464,
          0.2336448598130841,
          0.2175925925925926,
          0.21145374449339208,
          0.20253164556962025,
          0.172,
          0.13909774436090225,
          0.11743772241992882,
          0.09278350515463918,
          0.08080808080808081,
          0.0462046204620462,
          0.033112582781456956,
          0.02631578947368421,
          0.016722408026755852,
          0.006825938566552901,
          0.0,
          0.013422818791946308,
          0.013937282229965157,
          0.021052631578947368,
          0.027777777777777776,
          0.020905923344947737,
          0.007272727272727273,
          0.0037313432835820895,
          0.00749063670411985,
          0.00784313725490196,
          0.00819672131147541,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_mean": [
          0.3246753246753247,
          0.3211920529801324,
          0.31456953642384106,
          0.19956140350877194,
          0.20394736842105263,
          0.19956140350877194,
          0.19172113289760348,
          0.20138888888888887,
          0.20138888888888887,
          0.15145985401459855,
          0.11791044776119404,
          0.12063492063492062,
          0.0934959349593496,
          0.08602150537634408,
          0.07936507936507936,
          0.07307692307692308,
          0.06997455470737914,
          0.06923076923076923,
          0.05995203836930455,
          0.05439814814814815,
          0.05405405405405406,
          0.045714285714285714,
          0.0398886827458256,
          0.029272151898734177,
          0.027317880794701987,
          0.022651006711409395,
          0.02,
          0.01174496644295302,
          0.00782472613458529,
          0.00639488409272582,
          0.004084967320261438,
          0.0017226528854435831,
          0.0,
          0.011428571428571429,
          0.01532567049808429,
          0.023809523809523808,
          0.026936026936026935,
          0.02097902097902098,
          0.007905138339920948,
          0.0047619047619047615,
          0.009523809523809523,
          0.009523809523809523,
          0.009523809523809523,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_variance_ddof1": [
          0.21082813290605498,
          0.20632866979518438,
          0.19790798649182054,
          0.1194742613111727,
          0.1247835872576177,
          0.1194742613111727,
          0.11027097839862159,
          0.1216724537037037,
          0.1216724537037037,
          0.09176034951249401,
          0.06951436845622634,
          0.07276392038296799,
          0.05244893912353758,
          0.044398196323274366,
          0.03779289493575207,
          0.032041420118343183,
          0.029378629838975972,
          0.028757396449704146,
          0.02156548142780739,
          0.017754951131687242,
          0.017531044558071585,
          0.014628571428571428,
          0.011137749078379874,
          0.006854871014260535,
          0.005970132888908383,
          0.004104544840322508,
          0.003200000000000001,
          0.0011035538939687401,
          0.0005510370517313587,
          0.0003680508830345796,
          0.00015018262206843526,
          2.6707796673543918e-05,
          0.0,
          0.0013061224489795923,
          0.002113885585942662,
          0.005102040816326532,
          0.007981045018082058,
          0.004841312533620228,
          0.0006874033339061695,
          0.00022675736961451248,
          0.0009070294784580499,
          0.0009070294784580499,
          0.0009070294784580499,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_sd_ddof1": [
          0.45916024752373213,
          0.45423415745096096,
          0.4448685047200133,
          0.34565049010694704,
          0.35324720417523153,
          0.34565049010694704,
          0.33207074306331413,
          0.3488157876353989,
          0.3488157876353989,
          0.3029197080291971,
          0.26365577645146776,
          0.2697478829999746,
          0.22901733367485,
          0.21070879507812285,
          0.19440394783993473,
          0.17900117351107836,
          0.17140195401154554,
          0.1695800591157585,
          0.14685190304455503,
          0.13324770591528862,
          0.13240485096125287,
          0.12094863136295271,
          0.1055355346714076,
          0.08279414843007044,
          0.07726663503031812,
          0.06406672178535833,
          0.05656854249492381,
          0.033219781666482096,
          0.023474178403755874,
          0.01918465227817746,
          0.012254901960784315,
          0.005167958656330749,
          0.0,
          0.036140316116210054,
          0.04597701149425289,
          0.07142857142857144,
          0.08933669468970776,
          0.06957954105640701,
          0.02621837778937075,
          0.015058465048420854,
          0.03011693009684171,
          0.03011693009684171,
          0.03011693009684171,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_valid_n": [
          2,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          5,
          5,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          7,
          7,
          8,
          8,
          8,
          8,
          8,
          9,
          9,
          9,
          9,
          10,
          10,
          9,
          9,
          11,
          11,
          11,
          10,
          10,
          10,
          10,
          10,
          9,
          8,
          7,
          7,
          7
        ],
        "lower": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "upper": [
          0.6493506493506493,
          0.6423841059602649,
          0.6291390728476821,
          0.5986842105263158,
          0.6118421052631579,
          0.5986842105263158,
          0.5751633986928104,
          0.6041666666666666,
          0.6041666666666666,
          0.6043689320388349,
          0.583743842364532,
          0.59375,
          0.5461741424802111,
          0.49740932642487046,
          0.45226130653266333,
          0.41304347826086957,
          0.39473684210526316,
          0.38848920863309355,
          0.33783783783783783,
          0.3056910569105691,
          0.3031578947368421,
          0.2963191940008011,
          0.25748502994011974,
          0.21203438395415472,
          0.19130434782608696,
          0.15606936416184972,
          0.1368837565021181,
          0.07984790874524715,
          0.058997050147492625,
          0.04781115060715219,
          0.03048780487804878,
          0.01279317697228145,
          0.0,
          0.058830773688785754,
          0.06557377049180328,
          0.1,
          0.13445378151260504,
          0.1,
          0.036700061912534436,
          0.0196078431372549,
          0.038461538461538464,
          0.041666666666666664,
          0.043478260869565216,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_variance_ddof1": [
          0.07682943838174508,
          0.07509424572546036,
          0.07202950023086811,
          0.07261645999882414,
          0.07462330485601636,
          0.06855092421685745,
          0.0615233877177079,
          0.06679556315074993,
          0.06377266760712386,
          0.06192935568424651,
          0.05602786812226863,
          0.05560392767598607,
          0.045816868213049554,
          0.03753203191889704,
          0.03071167023928039,
          0.025223888839285457,
          0.0228572820836599,
          0.022112519353859217,
          0.017317866085941196,
          0.014542732160337555,
          0.014001567241610332,
          0.013168364474361635,
          0.009692172553621392,
          0.00647781770030767,
          0.0049747651941196595,
          0.0032316190482343863,
          0.0024686941999253215,
          0.0008261193872410658,
          0.0004407551062494889,
          0.00028569094148984644,
          0.0001157700751810545,
          1.99452959129429e-05,
          0.0,
          0.000277195748601505,
          0.0003413919983540656,
          0.0007963530386289609,
          0.0014379100924973853,
          0.0008164458481961484,
          0.00011056867558404276,
          3.035416545254467e-05,
          0.00011848972933643498,
          0.00013418252808267687,
          0.00014610740636011,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_valid_n": [
          8781,
          8781,
          8781,
          9653,
          9653,
          9653,
          9653,
          9653,
          9653,
          9894,
          9974,
          9974,
          9996,
          9996,
          9996,
          9996,
          9996,
          9996,
          9996,
          9996,
          9996,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          9999,
          9994,
          9994,
          9994
        ],
        "bootstrap_undefined_n": [
          1219,
          1219,
          1219,
          347,
          347,
          347,
          347,
          347,
          347,
          106,
          26,
          26,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          6,
          6,
          6
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "Bias": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.7891156462585034,
          0.7972027972027972,
          0.8085106382978723,
          0.8014184397163121,
          0.8297872340425532,
          0.8,
          0.7651006711409396,
          0.8273381294964028,
          0.8251748251748252,
          0.8897058823529411,
          0.917910447761194,
          0.96875,
          1.0327868852459017,
          1.1101694915254237,
          1.1623931623931625,
          1.25,
          1.2869565217391303,
          1.2782608695652173,
          1.4,
          1.683673469387755,
          1.7777777777777777,
          1.6886792452830188,
          1.7383177570093458,
          1.7545454545454546,
          1.5528455284552845,
          1.564516129032258,
          1.5275590551181102,
          1.5772357723577235,
          1.5161290322580645,
          1.4566929133858268,
          1.4715447154471544,
          1.3983739837398375,
          1.45,
          1.435483870967742,
          1.346774193548387,
          1.328,
          1.3125,
          1.2538461538461538,
          1.216,
          1.2605042016806722,
          1.2796610169491525,
          1.4245283018867925,
          1.5360824742268042,
          2.0135135135135136,
          2.4098360655737703,
          3.2045454545454546,
          4.057142857142857,
          5.3076923076923075,
          6.523809523809524
        ],
        "case_mean": [
          0.7278911564625851,
          0.7342657342657343,
          0.7446808510638298,
          0.3678571428571429,
          0.381294964028777,
          0.3804347826086957,
          0.37318840579710144,
          0.40234375,
          0.40234375,
          0.44017094017094016,
          0.4594594594594595,
          0.49019607843137253,
          0.5105263157894737,
          0.5561797752808989,
          0.5689655172413793,
          0.6130952380952381,
          0.6625,
          0.65,
          0.743421052631579,
          3.576190476190476,
          6.470588235294118,
          2.7083333333333335,
          2.2071175950486297,
          1.981887755102041,
          1.995547309833024,
          2.1555043522785455,
          2.250937950937951,
          2.7805208158469026,
          2.7410778985507247,
          2.9928488372093023,
          6.485080595545711,
          4.902057245080501,
          0.7247210154186898,
          0.45476805709363843,
          0.4239641807003474,
          0.35006237191481776,
          0.2483042635658915,
          0.2145191409897292,
          0.14926470588235294,
          0.12594268476621417,
          0.12055780476833107,
          0.12280701754385964,
          0.13032581453634084,
          0.17444444444444443,
          0.2375,
          0.3726190476190476,
          0.5995670995670995,
          0.8219696969696969,
          1.0555555555555556
        ],
        "case_variance_ddof1": [
          null,
          null,
          null,
          0.27063775510204086,
          0.2907716991874127,
          0.28946124763705106,
          0.2785391724427641,
          0.323760986328125,
          0.323760986328125,
          0.38750091314193874,
          0.4222059897735574,
          0.48058439061899266,
          0.5212742382271469,
          0.6186718848630224,
          0.6474435196195006,
          0.7517715419501135,
          0.8778125,
          0.8450000000000001,
          1.1053497229916898,
          22.810272108843535,
          47.35640138408305,
          11.110416666666666,
          11.846245605517993,
          13.578189231049562,
          13.963294148303428,
          14.90953406853164,
          15.70498651741076,
          21.72240636407893,
          25.14874759719972,
          30.866535358881247,
          116.12112013044306,
          124.05843789588123,
          3.2861642051328777,
          1.1685994219457754,
          0.8513045530068742,
          0.5362242949266721,
          0.22632539266720747,
          0.13325362824868509,
          0.05367971453287198,
          0.04087071654279534,
          0.04402022045320574,
          0.0461680517082179,
          0.05378860685548457,
          0.12391851851851851,
          0.18828124999999996,
          0.4347448979591837,
          0.9550654972732894,
          1.8109934573002755,
          3.3425925925925917
        ],
        "case_sd_ddof1": [
          null,
          null,
          null,
          0.5202285604443886,
          0.5392325093940579,
          0.5380160291636775,
          0.527768104798655,
          0.56899998798605,
          0.56899998798605,
          0.6224957133522597,
          0.6497737989281789,
          0.6932419423397524,
          0.7219932397378434,
          0.7865569813198675,
          0.8046387510053817,
          0.8670476007406477,
          0.9369164850721755,
          0.9192388155425119,
          1.0513561351852614,
          4.776010061635501,
          6.881598752040332,
          3.3332291650390116,
          3.441837533283347,
          3.6848594587920935,
          3.7367491417411776,
          3.8612865820256905,
          3.9629517430080776,
          4.660730239359379,
          5.014852699451871,
          5.5557659560929356,
          10.775951008168285,
          11.138152355569627,
          1.812778035263247,
          1.0810177713367044,
          0.9226616676804528,
          0.7322733744488271,
          0.47573668417225035,
          0.3650392146724583,
          0.23168883126484965,
          0.20216507250955923,
          0.20980996271198787,
          0.21486752129676998,
          0.23192370912755894,
          0.3520206222915335,
          0.4339138739427445,
          0.6593518771939485,
          0.9772745250303465,
          1.3457315695562304,
          1.8282758524338147
        ],
        "case_valid_n": [
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          4,
          6,
          6,
          7,
          7,
          7,
          7,
          7,
          8,
          8,
          9,
          8,
          7,
          7,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          5,
          4,
          3,
          3,
          3
        ],
        "lower": [
          0.7278911564625851,
          0.7342657342657343,
          0.7446808510638298,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.043478260869565216,
          0.05128205128205128,
          0.1111111111111111,
          0.13793103448275862,
          0.18333333333333332,
          0.21875,
          0.21904761904761905,
          0.22857142857142856,
          0.22058823529411764,
          0.3148148148148148,
          0.3,
          0.2518518518518518,
          0.2391304347826087,
          0.19642857142857142,
          0.13636363636363635,
          0.12030075187969924,
          0.0967741935483871,
          0.09181632653061225,
          0.087241027137438,
          0.08333333333333333,
          0.07692307692307693,
          0.07453416149068323,
          0.08974358974358974,
          0.09676004527447651,
          0.08390980277207823,
          0.08885683760683762,
          0.10134911894273128,
          0.10831644144144145,
          0.0699825581395349,
          0.07692307692307693,
          0.08888888888888889,
          0.10935369318181819,
          0.12169960474308301,
          0.14705882352941177,
          0.17391304347826086,
          0.20588235294117646,
          0.25,
          0.35714285714285715,
          0.38461538461538464
        ],
        "upper": [
          0.9115646258503401,
          0.9230769230769231,
          0.9361702127659575,
          20.0,
          11.0,
          3.142857142857143,
          2.0,
          2.1818181818181817,
          2.0,
          1.8421052631578947,
          1.6956521739130435,
          1.700721153846108,
          1.9259259259259258,
          2.0,
          2.151724137931022,
          2.288095238095225,
          2.275,
          2.2625,
          2.411764705882353,
          46.0,
          34.0,
          10.183333333333241,
          5.8,
          3.7,
          3.4264803921568623,
          4.173932987634623,
          4.414634146341464,
          5.833333333333333,
          6.260996762257168,
          6.549183006535945,
          7.0671739130434705,
          7.3076923076923075,
          8.55746527777775,
          8.044007050528782,
          7.783003952569164,
          7.431879973474789,
          7.091233766233762,
          6.553575514874128,
          6.6769230769230585,
          6.797711267605628,
          6.921895424836597,
          8.137931034482758,
          8.846153846153847,
          11.55,
          14.557065217391264,
          22.935438596491224,
          22.818181818181817,
          30.285714285714285,
          41.333333333333336
        ],
        "bootstrap_variance_ddof1": [
          0.002619583772155501,
          0.002768183565578217,
          0.0028472705463763624,
          29.802961493002485,
          8.46401660174724,
          0.5370887913651552,
          0.2056971865857751,
          0.24553295081228374,
          0.2108762594738398,
          0.18391145467700584,
          0.16005887577227976,
          0.1723244314998184,
          0.1979819343729088,
          0.20658544696507547,
          0.21763158272890132,
          0.24857959385357575,
          0.2582310647595963,
          0.25098653765378853,
          0.29786662142196246,
          139.7881514849853,
          90.37586140235106,
          13.721377428164931,
          10.19746217183427,
          5.1015080479684904,
          3.9410225119464384,
          4.433967248595875,
          4.528052198808596,
          5.538961025618288,
          5.756587681580723,
          6.111964818733792,
          4.048460251640909,
          4.651397912441188,
          11.587387700615507,
          10.27115424372451,
          10.258505639451197,
          9.424139667063544,
          8.75580582942012,
          7.718692710231054,
          7.519785814386345,
          7.522780255151622,
          12.509305699402177,
          25.175152420714486,
          25.05037009651974,
          88.95793955210442,
          47.61723361993025,
          162.1328692215016,
          34.833227927769734,
          60.87413791270742,
          137.1105234384914
        ],
        "bootstrap_valid_n": [
          6422,
          6422,
          6422,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          9660,
          9894,
          9993,
          9993,
          9999,
          9999,
          9999,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          9999,
          9999,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9980,
          9915,
          9662,
          9662,
          9662
        ],
        "bootstrap_undefined_n": [
          3578,
          3578,
          3578,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          340,
          106,
          7,
          7,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          20,
          85,
          338,
          338,
          338
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "MSE24": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          74.53456163257195,
          75.15692721978002,
          78.26878579877473,
          85.72195124296923,
          97.470341333671,
          112.59577565891908,
          127.25311139450142,
          133.36546353866134,
          139.98703054789164,
          149.95156235586543,
          160.52102832705117,
          170.34620341171336,
          182.30852292587895,
          196.71997169016026,
          208.81159632309075,
          214.79680525943763,
          217.5283083441053,
          218.94328999805074,
          221.08317469137236,
          228.84853297862676,
          240.49750656617772,
          257.1905125528424,
          281.18502475966903,
          309.90827351207486,
          340.2624245551274,
          370.83231007226584,
          397.3863802727598,
          419.8692481570539,
          438.7098119965535,
          454.75880237738556,
          470.69727055194426,
          478.80326071174045,
          485.7281535468627,
          484.92726101410483,
          478.9809962106267,
          471.98677125338844,
          465.095660911597,
          459.31876831280715,
          457.5665214227875,
          449.7693308309459,
          438.6538561674599,
          423.8443157827438,
          403.6469243425752,
          377.7218334797308,
          354.6329168723099,
          336.3646451835422,
          318.6071983712524,
          301.7657441938388,
          287.3209523527785
        ],
        "case_mean": [
          74.53456163257195,
          75.15692721978002,
          78.26878579877473,
          85.72195124296923,
          97.470341333671,
          112.59577565891908,
          127.25311139450142,
          133.36546353866134,
          139.98703054789164,
          149.95156235586543,
          160.52102832705117,
          170.34620341171336,
          182.30852292587895,
          196.71997169016026,
          208.81159632309075,
          214.79680525943763,
          217.5283083441053,
          218.94328999805074,
          221.08317469137236,
          228.84853297862676,
          240.49750656617772,
          257.1905125528424,
          281.18502475966903,
          309.90827351207486,
          340.2624245551274,
          370.83231007226584,
          397.3863802727598,
          419.8692481570539,
          438.7098119965535,
          454.75880237738556,
          470.69727055194426,
          478.80326071174045,
          485.7281535468627,
          484.92726101410483,
          478.9809962106267,
          471.98677125338844,
          465.095660911597,
          459.31876831280715,
          457.5665214227875,
          449.7693308309459,
          438.6538561674599,
          423.8443157827438,
          403.6469243425752,
          377.7218334797308,
          354.6329168723099,
          336.3646451835422,
          318.6071983712524,
          301.7657441938388,
          287.3209523527785
        ],
        "case_variance_ddof1": [
          55927.466687467306,
          54787.25022954047,
          57343.36938861025,
          67908.71279209481,
          88069.98065159551,
          117895.21180031208,
          148078.14044328235,
          155315.55602687714,
          164225.03892556016,
          183513.05907716582,
          201476.5532764645,
          216216.70995083742,
          240047.91412497964,
          269225.37097106443,
          277801.73560541274,
          274846.0745043615,
          266282.7448019724,
          252816.19452983112,
          234013.09501149,
          234863.6675238582,
          234693.40586908176,
          243406.1979947499,
          269703.90429485164,
          307782.6047944094,
          357656.7949809821,
          420322.6533523538,
          492120.65710578865,
          573712.5550455722,
          661461.249191422,
          753128.3498849751,
          861912.622636202,
          917788.7171683838,
          968079.0434637705,
          967969.1984948464,
          938976.6256486506,
          897623.2450140857,
          864715.525479756,
          844378.7349351235,
          836674.824603656,
          818266.287363894,
          792569.2206422006,
          745978.7306990282,
          680344.4028521014,
          611810.3027725647,
          574308.7881318853,
          558426.0890193997,
          532778.8386441817,
          504576.484583229,
          486750.68317996507
        ],
        "case_sd_ddof1": [
          236.48988707229597,
          234.06676447018376,
          239.4647560469186,
          260.59300219325695,
          296.7658684073954,
          343.35872174784214,
          384.80922603711355,
          394.1009464932521,
          405.2468863860155,
          428.3842423306042,
          448.86139650950656,
          464.99108588319996,
          489.94684826517624,
          518.8693197434826,
          527.0690045956153,
          524.257641340936,
          516.0259148550317,
          502.8083079363657,
          483.7490000108424,
          484.62734912905836,
          484.4516548316063,
          493.3621367664425,
          519.3302458887327,
          554.781582962529,
          598.0441413315426,
          648.3229545159987,
          701.5131196961241,
          757.4381526207749,
          813.3026799362104,
          867.8296779235976,
          928.3924938495583,
          958.0129003141783,
          983.9100789522234,
          983.8542567346275,
          969.0080627366578,
          947.4298100725381,
          929.9008148613249,
          918.90082976082,
          914.6993082995394,
          904.5807246254444,
          890.2635680753203,
          863.7006024653614,
          824.8299235915858,
          782.1830366177502,
          757.8316357423233,
          747.2791239017719,
          729.9170080524099,
          710.3354732682502,
          697.6751989141975
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -161.95532543972402,
          -158.90983725040374,
          -161.19597024814388,
          -174.87105095028772,
          -199.29552707372437,
          -230.76294608892306,
          -257.5561146426121,
          -260.73548295459074,
          -265.2598558381238,
          -278.4326799747388,
          -288.3403681824554,
          -294.6448824714866,
          -307.6383253392973,
          -322.14934805332234,
          -318.2574082725246,
          -309.4608360814983,
          -298.4976065109264,
          -283.86501793831496,
          -262.66582531947006,
          -255.7788161504316,
          -243.95414826542856,
          -236.17162421360013,
          -238.1452211290637,
          -244.87330945045414,
          -257.78171677641524,
          -277.4906444437329,
          -304.1267394233643,
          -337.56890446372097,
          -374.5928679396569,
          -413.07087554621205,
          -457.695223297614,
          -479.20963960243785,
          -498.18192540536074,
          -498.92699572052265,
          -490.02706652603115,
          -475.44303881914965,
          -464.80515394972787,
          -459.58206144801284,
          -457.13278687675194,
          -454.81139379449854,
          -451.60971190786046,
          -439.85628668261757,
          -421.18299924901066,
          -404.4612031380194,
          -403.1987188700134,
          -410.91447871822965,
          -411.30980968115745,
          -408.5697290744114,
          -410.354246561419
        ],
        "upper": [
          311.02444870486795,
          309.22369168996374,
          317.73354184569337,
          346.3149534362262,
          394.2362097410664,
          455.9544974067612,
          512.062337431615,
          527.4664100319135,
          545.2339169339072,
          578.3358046864696,
          609.3824248365577,
          635.3372892949133,
          672.2553711910552,
          715.5892914336429,
          735.880600918706,
          739.0544466003736,
          733.554223199137,
          721.7515979344164,
          704.8321747022147,
          713.4758821076852,
          724.949161397784,
          750.5526493192849,
          800.5152706484018,
          864.6898564746039,
          938.30656588667,
          1019.1552645882646,
          1098.899499968884,
          1177.3074007778287,
          1252.012491932764,
          1322.588480300983,
          1399.0897644015026,
          1436.8161610259187,
          1469.6382324990861,
          1468.7815177487323,
          1447.9890589472845,
          1419.4165813259265,
          1394.996475772922,
          1378.2195980736271,
          1372.265829722327,
          1354.3500554563902,
          1328.9174242427803,
          1287.5449182481052,
          1228.476847934161,
          1159.9048700974809,
          1112.4645526146332,
          1083.643769085314,
          1048.5242064236622,
          1012.101217462089,
          984.996151266976
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      },
      "MSE1": {
        "lead": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72
        ],
        "curve": [
          1.0779682819197782,
          0.9501396750487174,
          0.8600834127668731,
          0.639523989694772,
          0.6202033599370271,
          0.7936020459795441,
          0.8272273625249311,
          0.7174294820820202,
          0.6062102326582375,
          0.5541494414184216,
          0.9476420069733109,
          1.1398163134367105,
          1.2742059415444507,
          1.1460874730154695,
          1.181432263682691,
          1.2765950890633366,
          1.2988977620557922,
          1.1542313226584842,
          0.9635855930278571,
          1.043446772102124,
          0.8942212765153946,
          0.9244863568160949,
          0.8672115165101358,
          0.805967819720844,
          1.0150053452990007,
          1.0673166920145853,
          1.2386456160738901,
          1.4779147180936223,
          1.695050914545432,
          1.6865773276077838,
          1.4936289434627543,
          1.5428689370776527,
          2.3174759418973494,
          3.174956196424992,
          3.0401179726308114,
          4.0906126534177485,
          5.263531227817534,
          5.9666799018336345,
          3.860504940643303,
          3.3135607996009737,
          3.078777582887857,
          3.4449090318968087,
          3.618554542646063,
          3.5829410325848285,
          3.611172765977839,
          3.876721205698292,
          3.4993046005871937,
          3.2412979496233074,
          2.75386694454291,
          2.3717475853644494,
          2.089652441887345,
          1.853247379563478,
          1.8809988729663443,
          2.0034776179264435,
          1.7679222504809469,
          2.05623552458292,
          1.8101015082338814,
          1.8792746232557105,
          2.475883066664243,
          2.686434437297654,
          3.3770121598967027,
          3.012570626115147,
          2.291889167189402,
          2.7227971374884294,
          2.8479129087699855,
          1.481371481345571,
          1.1617496390202824,
          1.1799739883040963,
          1.6413038677434448,
          1.6309964475032508,
          0.9682270957507313,
          0.9163387107107472
        ],
        "case_mean": [
          1.0779682819197782,
          0.9501396750487174,
          0.8600834127668731,
          0.639523989694772,
          0.6202033599370271,
          0.7936020459795441,
          0.8272273625249311,
          0.7174294820820202,
          0.6062102326582375,
          0.5541494414184216,
          0.9476420069733109,
          1.1398163134367105,
          1.2742059415444507,
          1.1460874730154695,
          1.181432263682691,
          1.2765950890633366,
          1.2988977620557922,
          1.1542313226584842,
          0.9635855930278571,
          1.043446772102124,
          0.8942212765153946,
          0.9244863568160949,
          0.8672115165101358,
          0.805967819720844,
          1.0150053452990007,
          1.0673166920145853,
          1.2386456160738901,
          1.4779147180936223,
          1.695050914545432,
          1.6865773276077838,
          1.4936289434627543,
          1.5428689370776527,
          2.3174759418973494,
          3.174956196424992,
          3.0401179726308114,
          4.0906126534177485,
          5.263531227817534,
          5.9666799018336345,
          3.860504940643303,
          3.3135607996009737,
          3.078777582887857,
          3.4449090318968087,
          3.618554542646063,
          3.5829410325848285,
          3.611172765977839,
          3.876721205698292,
          3.4993046005871937,
          3.2412979496233074,
          2.75386694454291,
          2.3717475853644494,
          2.089652441887345,
          1.853247379563478,
          1.8809988729663443,
          2.0034776179264435,
          1.7679222504809469,
          2.05623552458292,
          1.8101015082338814,
          1.8792746232557105,
          2.475883066664243,
          2.686434437297654,
          3.3770121598967027,
          3.012570626115147,
          2.291889167189402,
          2.7227971374884294,
          2.8479129087699855,
          1.481371481345571,
          1.1617496390202824,
          1.1799739883040963,
          1.6413038677434448,
          1.6309964475032508,
          0.9682270957507313,
          0.9163387107107472
        ],
        "case_variance_ddof1": [
          13.765935982811735,
          13.000561901940955,
          11.759398514260678,
          6.651546298665193,
          6.078155159102721,
          9.972699199147629,
          10.173621762399787,
          7.124365084108882,
          4.596658423838201,
          4.0212881284915865,
          13.861640502046486,
          17.99928056014313,
          24.208888392565537,
          19.06375589185126,
          16.214123019290994,
          15.424849938749356,
          16.255698729651055,
          12.162326944821112,
          6.483967062295864,
          7.590680674739935,
          5.285166295778415,
          7.187297596976576,
          7.57634778061311,
          6.504751276621027,
          10.988535148887378,
          10.980300381342404,
          14.008081043983536,
          18.996834778905043,
          22.292132995637004,
          15.217188758607046,
          9.70430110963861,
          9.912368643846952,
          22.834459808767026,
          39.220701226995864,
          44.863847501448525,
          95.51681632945085,
          139.6940043413331,
          217.26915593250195,
          60.900814448846624,
          39.712833030055215,
          42.07203848189341,
          46.10910385823686,
          46.490137482666356,
          31.580441477229343,
          33.763533547370365,
          39.13266564339689,
          29.106232758658795,
          24.724422263456177,
          21.530443400301998,
          18.145254310764987,
          19.31592816887548,
          19.35551431829154,
          22.57872177790893,
          21.431730623967752,
          16.063423850657273,
          25.851910027583525,
          15.008573011666188,
          15.576740581312444,
          24.557199905026746,
          28.321349227055954,
          41.738286077591376,
          35.901560661562094,
          25.56648152659427,
          38.4811832918817,
          32.96746144720259,
          8.356520928084613,
          6.181731507421874,
          7.347329084509937,
          13.569726152956617,
          11.691294897012979,
          4.043628190916466,
          8.139659211592251
        ],
        "case_sd_ddof1": [
          3.710247428785813,
          3.605629196401227,
          3.4291979403733284,
          2.5790591886703944,
          2.4653914819157468,
          3.157958074317585,
          3.189611537852186,
          2.6691506297151686,
          2.1439819084680263,
          2.005314969896646,
          3.7231224129816742,
          4.242555899471818,
          4.920252878924572,
          4.3662061210908565,
          4.026676423465262,
          3.9274482732111644,
          4.031835652609249,
          3.4874527874684,
          2.546363497675826,
          2.7551189946606542,
          2.298948954583032,
          2.680913575066637,
          2.752516626764153,
          2.5504413885876747,
          3.3148959484254372,
          3.3136536302610753,
          3.742737105913737,
          4.358535852657982,
          4.721454542366897,
          3.9009215268455537,
          3.1151727254902912,
          3.1483914375196345,
          4.778541598518006,
          6.262643309896857,
          6.698048036663258,
          9.773270503237432,
          11.819221816233636,
          14.740052779162697,
          7.80389738841091,
          6.301811884692784,
          6.486296206764952,
          6.790368462626815,
          6.818367655287177,
          5.619647807223274,
          5.810639684868643,
          6.255610733045726,
          5.3950192547069555,
          4.972365861786136,
          4.6400908827631815,
          4.259724675464952,
          4.394988983931072,
          4.399490233912509,
          4.751707248759011,
          4.629441718389783,
          4.007920140254453,
          5.084477360317727,
          3.87408995916024,
          3.946737967146089,
          4.9555221627016,
          5.321780644394877,
          6.460517477539348,
          5.991791106302196,
          5.056330836347071,
          6.203320344128755,
          5.741729830565227,
          2.8907647652627517,
          2.4863088117572754,
          2.710595706576312,
          3.6837109214698995,
          3.419253558455848,
          2.010877467902126,
          2.853008799774766
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -2.6322791468660345,
          -2.6554895213525094,
          -2.5691145276064553,
          -1.9395351989756224,
          -1.8451881219787196,
          -2.3643560283380407,
          -2.362384175327255,
          -1.9517211476331484,
          -1.5377716758097888,
          -1.4511655284782243,
          -2.7754804060083633,
          -3.1027395860351077,
          -3.646046937380121,
          -3.220118648075387,
          -2.8452441597825713,
          -2.650853184147828,
          -2.7329378905534574,
          -2.333221464809916,
          -1.5827779046479686,
          -1.7116722225585301,
          -1.4047276780676374,
          -1.756427218250542,
          -1.8853051102540173,
          -1.7444735688668307,
          -2.2998906031264363,
          -2.2463369382464897,
          -2.5040914898398468,
          -2.88062113456436,
          -3.0264036278214648,
          -2.21434419923777,
          -1.621543782027537,
          -1.6055225004419817,
          -2.461065656620657,
          -3.087687113471865,
          -3.657930064032447,
          -5.682657849819684,
          -6.555690588416102,
          -8.773372877329063,
          -3.943392447767607,
          -2.98825108509181,
          -3.407518623877095,
          -3.3454594307300063,
          -3.199813112641114,
          -2.036706774638445,
          -2.1994669188908036,
          -2.378889527347434,
          -1.8957146541197618,
          -1.7310679121628283,
          -1.8862239382202715,
          -1.8879770901005024,
          -2.3053365420437273,
          -2.546242854349031,
          -2.870708375792667,
          -2.6259641004633396,
          -2.2399978897735062,
          -3.0282418357348075,
          -2.0639884509263586,
          -2.0674633438903784,
          -2.479639096037357,
          -2.6353462070972236,
          -3.0835053176426452,
          -2.9792204801870485,
          -2.7644416691576685,
          -3.480523206640326,
          -2.893816921795241,
          -1.4093932839171808,
          -1.324559172736993,
          -1.530621718272216,
          -2.0424070537264547,
          -1.7882571109525973,
          -1.0426503721513949,
          -1.9366700890640187
        ],
        "upper": [
          4.788215710705591,
          4.555768871449944,
          4.289281353140201,
          3.2185831783651664,
          3.0855948418527737,
          3.951560120297129,
          4.016838900377117,
          3.3865801117971888,
          2.7501921411262638,
          2.5594644113150675,
          4.670764419954985,
          5.382372212908528,
          6.1944588204690225,
          5.5122935941063265,
          5.208108687147953,
          5.204043362274501,
          5.330733414665041,
          4.641684110126884,
          3.509949090703683,
          3.7985657667627786,
          3.1931702310984265,
          3.6053999318827317,
          3.6197281432742887,
          3.3564092083085186,
          4.329901293724438,
          4.380970322275661,
          4.981382721987627,
          5.836450570751604,
          6.416505456912329,
          5.5874988544533375,
          4.6088016689530455,
          4.691260374597287,
          7.096017540415356,
          9.437599506321849,
          9.73816600929407,
          13.86388315665518,
          17.08275304405117,
          20.706732680996332,
          11.664402329054212,
          9.615372684293757,
          9.565073789652809,
          10.235277494523624,
          10.436922197933239,
          9.202588839808103,
          9.421812450846481,
          10.132331938744018,
          8.89432385529415,
          8.213663811409443,
          7.3939578273060915,
          6.631472260829401,
          6.484641425818417,
          6.252737613475987,
          6.632706121725356,
          6.632919336316227,
          5.7758423907353995,
          7.140712884900648,
          5.684191467394121,
          5.8260125904018,
          7.4314052293658435,
          8.008215081692532,
          9.83752963743605,
          9.004361732417342,
          7.348220003536473,
          8.926117481617185,
          8.589642739335211,
          4.3721362466083225,
          3.6480584507775577,
          3.8905696948804085,
          5.325014789213345,
          5.050250005959099,
          2.9791045636528573,
          3.769347510485513
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      }
    },
    "alpha050": {
      "CSI": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.6114649681528662,
          0.6282051282051282,
          0.5987261146496815,
          0.575,
          0.5269461077844312,
          0.47701149425287354,
          0.4530386740331492,
          0.48520710059171596,
          0.4742857142857143,
          0.45614035087719296,
          0.423728813559322,
          0.4011299435028249,
          0.35,
          0.3005464480874317,
          0.2896174863387978,
          0.25654450261780104,
          0.2436548223350254,
          0.23039215686274508,
          0.21052631578947367,
          0.22,
          0.2048780487804878,
          0.19718309859154928,
          0.16363636363636364,
          0.14035087719298245,
          0.11475409836065574,
          0.08300395256916997,
          0.07364341085271318,
          0.05813953488372093,
          0.045454545454545456,
          0.03663003663003663,
          0.025925925925925925,
          0.014598540145985401,
          0.0,
          0.0,
          0.0,
          0.003875968992248062,
          0.011450381679389313,
          0.011450381679389313,
          0.00796812749003984,
          0.004098360655737705,
          0.004273504273504274,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_mean": [
          0.3157894736842105,
          0.3288590604026846,
          0.31543624161073824,
          0.20309050772626933,
          0.18924731182795698,
          0.1762208067940552,
          0.1708333333333333,
          0.18468468468468469,
          0.18444444444444444,
          0.13829787234042554,
          0.13204225352112675,
          0.13051470588235295,
          0.09264705882352942,
          0.08208955223880597,
          0.08030303030303029,
          0.07596899224806201,
          0.07680000000000001,
          0.07286821705426356,
          0.06567164179104477,
          0.06666666666666667,
          0.06086956521739131,
          0.043795620437956206,
          0.03809523809523809,
          0.030303030303030304,
          0.028,
          0.02151639344262295,
          0.020127118644067795,
          0.017201834862385322,
          0.012345679012345678,
          0.01001001001001001,
          0.00707070707070707,
          0.003933136676499509,
          0.0,
          0.0,
          0.0,
          0.004310344827586207,
          0.0125,
          0.014423076923076924,
          0.008888888888888889,
          0.004830917874396135,
          0.004830917874396135,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_variance_ddof1": [
          0.19944598337950137,
          0.2162965632178731,
          0.19900004504301608,
          0.12373726298554155,
          0.10744363510232396,
          0.0931613182414432,
          0.08755208333333332,
          0.10232529827124423,
          0.10205925925925927,
          0.07650520597555455,
          0.06974062685975004,
          0.06813635380622839,
          0.0429173875432526,
          0.03369347293383827,
          0.03224288337924701,
          0.02885643891593053,
          0.029491200000000002,
          0.026548885283336338,
          0.02156382267765649,
          0.022222222222222223,
          0.018525519848771266,
          0.013426394586818694,
          0.010158730158730159,
          0.0073461891643709825,
          0.006272000000000001,
          0.0037036414942219825,
          0.0032408072392990524,
          0.0023672249810622005,
          0.0013717421124828527,
          0.0009018027036045053,
          0.00044995408631772263,
          0.00013922607704423037,
          0.0,
          0.0,
          0.0,
          0.0001486325802615933,
          0.0012500000000000005,
          0.001664201183431953,
          0.0007111111111111109,
          0.00021003990758244054,
          0.00021003990758244054,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_sd_ddof1": [
          0.4465937565388721,
          0.4650769433307494,
          0.4460942109499025,
          0.35176307791685807,
          0.32778595928185206,
          0.3052233907180824,
          0.2958920129596832,
          0.3198832572537116,
          0.31946714895159295,
          0.2765957446808511,
          0.2640845070422535,
          0.2610294117647059,
          0.20716512144483346,
          0.1835578190484902,
          0.17956303455680128,
          0.16987183084882124,
          0.17173002067198387,
          0.16293828673254282,
          0.14684625523879213,
          0.14907119849998599,
          0.13610848558694372,
          0.11587232019260982,
          0.10079052613579392,
          0.08570991287109667,
          0.07919595949289333,
          0.0608575508398258,
          0.05692808831586612,
          0.04865413632017529,
          0.03703703703703703,
          0.03003003003003003,
          0.02121212121212121,
          0.011799410029498525,
          0.0,
          0.0,
          0.0,
          0.012191496227354265,
          0.03535533905932738,
          0.04079462199153159,
          0.026666666666666665,
          0.0144927536231884,
          0.0144927536231884,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_valid_n": [
          2,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          4,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          5,
          7,
          7,
          8,
          8,
          8,
          8,
          8,
          9,
          9,
          9,
          9,
          9,
          9,
          8,
          8,
          8,
          8,
          9,
          9,
          9,
          9,
          9,
          9,
          8,
          7,
          6,
          6,
          6
        ],
        "lower": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "upper": [
          0.631578947368421,
          0.6577181208053692,
          0.6308724832214765,
          0.609271523178808,
          0.567741935483871,
          0.5286624203821656,
          0.5125,
          0.5540540540540541,
          0.5533333333333333,
          0.5518867924528302,
          0.5257009345794392,
          0.5169902912621359,
          0.4563070219593527,
          0.4,
          0.3906633906633907,
          0.36261447562776883,
          0.3609022556390977,
          0.3422330097087379,
          0.3091334894613583,
          0.3140430946725478,
          0.2889908256880734,
          0.2876712328767123,
          0.24545454545454545,
          0.21768707482993196,
          0.19210977701543738,
          0.1444954128440367,
          0.13240418118466898,
          0.1100968024824608,
          0.08791208791208792,
          0.07125890736342043,
          0.050359712230215826,
          0.028120745563008965,
          0.0,
          0.0,
          0.0,
          0.015625,
          0.04633353898817814,
          0.04878048780487805,
          0.03418803418803419,
          0.01818181818181818,
          0.018691588785046728,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_variance_ddof1": [
          0.07489710621741284,
          0.07985111143413777,
          0.0729030380881688,
          0.07630092310860119,
          0.06482445818284566,
          0.05404144314554902,
          0.04949786942368947,
          0.05720400223469474,
          0.055688352519155736,
          0.054424698791081624,
          0.04817623511682695,
          0.04483135095697467,
          0.03473571275518337,
          0.02626435189063814,
          0.02469916013248171,
          0.020322309883765176,
          0.01932037959563476,
          0.01727376446708037,
          0.014225767855818717,
          0.015046777103053934,
          0.012900208260812066,
          0.012399285454135033,
          0.008812594744632592,
          0.006736986117379885,
          0.004923076450332708,
          0.0027028165926253596,
          0.00221097301100319,
          0.0014710871269682138,
          0.0009230290149283739,
          0.0006036335213900714,
          0.00030185975384443113,
          9.488228354945843e-05,
          0.0,
          0.0,
          0.0,
          2.0062519906644194e-05,
          0.00017672642004531018,
          0.00019648762439839444,
          9.472480589642371e-05,
          2.663604256294196e-05,
          2.8318884079313475e-05,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_valid_n": [
          8781,
          8781,
          8781,
          9653,
          9653,
          9653,
          9653,
          9653,
          9653,
          9894,
          9894,
          9894,
          9974,
          9974,
          9974,
          9974,
          9974,
          9974,
          9974,
          9974,
          9974,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          9999,
          9992,
          9992,
          9992
        ],
        "bootstrap_undefined_n": [
          1219,
          1219,
          1219,
          347,
          347,
          347,
          347,
          347,
          347,
          106,
          106,
          106,
          26,
          26,
          26,
          26,
          26,
          26,
          26,
          26,
          26,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          8,
          8,
          8
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "Bias": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.7210884353741497,
          0.7762237762237763,
          0.7801418439716312,
          0.7872340425531915,
          0.8085106382978723,
          0.7724137931034483,
          0.7651006711409396,
          0.8057553956834532,
          0.8041958041958042,
          0.8308823529411765,
          0.8805970149253731,
          0.9375,
          0.9918032786885246,
          1.0169491525423728,
          1.017094017094017,
          1.0689655172413792,
          1.1304347826086956,
          1.182608695652174,
          1.3,
          1.489795918367347,
          1.494949494949495,
          1.4056603773584906,
          1.3925233644859814,
          1.3636363636363635,
          1.2113821138211383,
          1.2096774193548387,
          1.1811023622047243,
          1.2195121951219512,
          1.2258064516129032,
          1.2283464566929134,
          1.2520325203252032,
          1.2601626016260163,
          1.2583333333333333,
          1.2016129032258065,
          1.1774193548387097,
          1.072,
          1.0703125,
          1.0384615384615385,
          1.024,
          1.0588235294117647,
          0.9915254237288136,
          1.1132075471698113,
          1.1649484536082475,
          1.5405405405405406,
          1.8360655737704918,
          2.5,
          3.1142857142857143,
          4.115384615384615,
          5.142857142857143
        ],
        "case_mean": [
          0.6870748299319728,
          0.7272727272727273,
          0.723404255319149,
          0.3678571428571429,
          0.37410071942446044,
          0.3695652173913043,
          0.37681159420289856,
          0.3984375,
          0.41015625,
          0.4358974358974359,
          0.4774774774774775,
          0.5147058823529411,
          0.5473684210526316,
          0.5617977528089888,
          0.5632183908045977,
          0.5595238095238095,
          0.58125,
          0.6,
          0.6710526315789473,
          5.504761904761904,
          5.411764705882353,
          2.9936868686868685,
          3.042661361626879,
          2.781071428571429,
          3.247680890538033,
          3.382795698924731,
          3.4478114478114477,
          3.972007722007722,
          3.88125,
          4.143313953488372,
          6.4178663713547435,
          4.130813953488372,
          0.4590254706533776,
          0.2780730897009967,
          0.34108527131782945,
          0.25775193798449614,
          0.18483527131782948,
          0.12558356676003735,
          0.10220588235294119,
          0.0771744595274007,
          0.05240665766981556,
          0.039473684210526314,
          0.04536340852130325,
          0.08111111111111112,
          0.1275,
          0.19285714285714284,
          0.3138528138528139,
          0.4659090909090909,
          0.6464646464646465
        ],
        "case_variance_ddof1": [
          null,
          null,
          null,
          0.27063775510204086,
          0.27990269654779776,
          0.273156899810964,
          0.2839739550514598,
          0.3175048828125,
          0.336456298828125,
          0.3800131492439185,
          0.45596948299651,
          0.5298442906574393,
          0.599224376731302,
          0.6312334301224594,
          0.634429911481041,
          0.6261337868480726,
          0.6757031250000001,
          0.72,
          0.9006232686980609,
          68.19292517006804,
          45.188004613610154,
          35.14417852770125,
          40.868744884342156,
          40.015508035714284,
          55.5268233621666,
          55.49239449647359,
          55.564987699667846,
          62.687917405822816,
          63.498526785714276,
          67.12510845630842,
          95.02998249957996,
          97.73116742640809,
          1.4258350717247417,
          0.5118151381699246,
          0.6608256715341627,
          0.37070939246439505,
          0.18521702327834869,
          0.08118201528977603,
          0.056793901384083044,
          0.027288927714799415,
          0.011080635947458877,
          0.004362880886426591,
          0.005128987883241938,
          0.018140740740740735,
          0.039093750000000003,
          0.07258503401360544,
          0.13966661044583123,
          0.3443956611570248,
          0.7992041628405266
        ],
        "case_sd_ddof1": [
          null,
          null,
          null,
          0.5202285604443886,
          0.5290583111036039,
          0.5226441426161438,
          0.5328920669811662,
          0.5634757162580301,
          0.5800485314420898,
          0.6164520656498107,
          0.6752551243763427,
          0.72790403945674,
          0.7740958446673784,
          0.7945020013331995,
          0.7965110868538121,
          0.7912861598992318,
          0.8220116331293615,
          0.848528137423857,
          0.9490117326451032,
          8.2579007725976,
          6.722202363333772,
          5.928252569493075,
          6.392866718800116,
          6.325781219400042,
          7.451632261603266,
          7.449321747412552,
          7.454192625607943,
          7.917570170565135,
          7.968596287032884,
          8.19299142293634,
          9.748332293247906,
          9.885907516581778,
          1.1940833604588674,
          0.7154125650070207,
          0.8129118473328844,
          0.6088590908119834,
          0.4303684738434597,
          0.28492457824795675,
          0.23831471080082958,
          0.16519360676127698,
          0.10526459968792394,
          0.06605210735795332,
          0.07161695248502227,
          0.13468756713498367,
          0.19772139489696103,
          0.2694160982822026,
          0.3737199626001148,
          0.5868523333488799,
          0.8939821938050705
        ],
        "case_valid_n": [
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          4,
          6,
          6,
          7,
          7,
          7,
          7,
          7,
          8,
          8,
          9,
          8,
          7,
          7,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          5,
          4,
          3,
          3,
          3
        ],
        "lower": [
          0.6870748299319728,
          0.7272727272727273,
          0.723404255319149,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.037037037037037035,
          0.06896551724137931,
          0.1,
          0.15625,
          0.17857142857142858,
          0.18571428571428572,
          0.22058823529411764,
          0.28440366972477066,
          0.17045454545454544,
          0.13157894736842105,
          0.08791208791208792,
          0.059376820034944676,
          0.030291638186375033,
          0.025957375957375965,
          0.023529411764705882,
          0.02197802197802198,
          0.02126824106048792,
          0.02,
          0.02040816326530612,
          0.02019448213478065,
          0.02038775510204082,
          0.02040816326530612,
          0.020618556701030927,
          0.020934227748691102,
          0.021052631578947368,
          0.020833333333333332,
          0.023242397137745976,
          0.03447165902027527,
          0.034717065456545654,
          0.04253071621216662,
          0.05263157894736842,
          0.08887544802867384,
          0.10955602134146342,
          0.15042261731273684,
          0.19115141187926002,
          0.2663299663299664,
          0.2727272727272727
        ],
        "upper": [
          0.7891156462585034,
          0.8741258741258742,
          0.8936170212765957,
          16.0,
          10.0,
          2.857142857142857,
          1.8181818181818181,
          1.8181818181818181,
          1.3333333333333333,
          1.1367521367521367,
          1.2252252252252251,
          1.337254901960763,
          1.4421052631578948,
          1.5280898876404494,
          1.5402298850574712,
          1.7619047619047619,
          2.057142857142857,
          2.1375,
          2.3026315789473686,
          40.0,
          25.666666666666668,
          8.375,
          5.333333333333333,
          3.0754716981132075,
          2.8486281736281716,
          3.3404255319148937,
          3.4285714285714284,
          4.47192273135669,
          5.047744360902254,
          5.53125,
          6.08,
          6.500568181818173,
          7.5415384615384164,
          6.939455782312915,
          6.769047619047515,
          5.954878048780435,
          5.837576499388,
          5.838492234685038,
          5.800326086956517,
          6.028236817325793,
          5.875,
          6.969389204545445,
          7.333333333333333,
          9.475657894736813,
          11.76711956521738,
          19.5,
          18.454545454545453,
          24.714285714285715,
          33.333333333333336
        ],
        "bootstrap_variance_ddof1": [
          0.0008085135099245394,
          0.001674580181646287,
          0.002249695246519692,
          18.753108920129378,
          6.927744338361934,
          0.4373301926448999,
          0.17098863071841003,
          0.17308360264614636,
          0.112810050257327,
          0.0981638919955763,
          0.10541387477736358,
          0.12029399281828855,
          0.13212053002175692,
          0.1401277769768656,
          0.1411557556809299,
          0.15773453996485928,
          0.19706337855787426,
          0.22035502120300043,
          0.26869943540017444,
          111.08366743104041,
          48.79621559722109,
          8.73904971861723,
          6.2916183937660835,
          3.0323998867789816,
          2.2128360908004194,
          2.3579488590614393,
          2.6786299213922007,
          3.48317485168842,
          3.714350067322082,
          4.308324648103603,
          2.9971701371804356,
          4.040960309242966,
          9.627937219017348,
          8.04935062643125,
          7.75851919463428,
          6.193869046024053,
          6.124581423229421,
          6.280606179552908,
          5.951557381485788,
          6.146885007384814,
          9.307355092080998,
          19.613233180229212,
          18.383662765980578,
          63.81546294655726,
          33.75278633100957,
          113.82666795246621,
          23.75818771786037,
          42.278711671175955,
          96.15970623224763
        ],
        "bootstrap_valid_n": [
          6422,
          6422,
          6422,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          9660,
          9894,
          9993,
          9993,
          9999,
          9999,
          9999,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          9999,
          9999,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9980,
          9915,
          9662,
          9662,
          9662
        ],
        "bootstrap_undefined_n": [
          3578,
          3578,
          3578,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          340,
          106,
          7,
          7,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          20,
          85,
          338,
          338,
          338
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "MSE24": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          57.17986472112296,
          59.338603351811834,
          62.63978355425173,
          68.20313381541835,
          75.58261671336014,
          83.64305074123196,
          91.12725851143367,
          91.43513932879114,
          92.79449323099121,
          95.33018438271266,
          99.47371924755184,
          105.05797150545192,
          113.47375844260068,
          123.04082453062892,
          132.98576521362858,
          142.78899716216657,
          153.79333006307954,
          165.9114023396174,
          173.77922561666043,
          181.73134342692694,
          195.1580750949836,
          214.7581213646335,
          238.6824589941687,
          267.49726256153104,
          296.1197609590866,
          322.94897186491096,
          343.5718342971369,
          357.78192224470297,
          367.99321841952815,
          375.74218170905766,
          381.44073016263104,
          384.1419250435893,
          388.0303212464058,
          386.8378210346233,
          384.5598561682234,
          383.1472272547238,
          383.72988670299924,
          382.9539789490312,
          375.670518665155,
          364.7835850689336,
          355.524051897865,
          341.9421733087473,
          322.41262659443146,
          298.92679724463545,
          273.388333593524,
          247.11005628372345,
          224.37964667052896,
          205.15309259206316,
          190.19111368299377
        ],
        "case_mean": [
          57.17986472112296,
          59.338603351811834,
          62.63978355425173,
          68.20313381541835,
          75.58261671336014,
          83.64305074123196,
          91.12725851143367,
          91.43513932879114,
          92.79449323099121,
          95.33018438271266,
          99.47371924755184,
          105.05797150545192,
          113.47375844260068,
          123.04082453062892,
          132.98576521362858,
          142.78899716216657,
          153.79333006307954,
          165.9114023396174,
          173.77922561666043,
          181.73134342692694,
          195.1580750949836,
          214.7581213646335,
          238.6824589941687,
          267.49726256153104,
          296.1197609590866,
          322.94897186491096,
          343.5718342971369,
          357.78192224470297,
          367.99321841952815,
          375.74218170905766,
          381.44073016263104,
          384.1419250435893,
          388.0303212464058,
          386.8378210346233,
          384.5598561682234,
          383.1472272547238,
          383.72988670299924,
          382.9539789490312,
          375.670518665155,
          364.7835850689336,
          355.524051897865,
          341.9421733087473,
          322.41262659443146,
          298.92679724463545,
          273.388333593524,
          247.11005628372345,
          224.37964667052896,
          205.15309259206316,
          190.19111368299377
        ],
        "case_variance_ddof1": [
          29815.620273386543,
          31015.80156918325,
          33232.35657217128,
          38287.087933407565,
          46295.74036532237,
          55481.90234421033,
          63412.018762076514,
          59151.183682275274,
          56900.810382700445,
          57313.9073646192,
          59718.31681256454,
          64556.54435089064,
          73274.79944996246,
          83385.40959186008,
          92382.77665228439,
          96707.94643112541,
          101682.96280816844,
          108206.51118156673,
          106173.74693275016,
          106863.81734357981,
          112373.9365912974,
          124032.65446429336,
          138329.33660014556,
          161635.17032561023,
          187884.83094863445,
          216908.7558161777,
          242781.20681030178,
          259139.24579452057,
          270810.2324426394,
          281015.63970851264,
          293892.60066408216,
          299067.6779548059,
          309136.3058580578,
          305791.1876469461,
          298587.4081088467,
          293322.6627760987,
          296692.8013873438,
          302014.20025847526,
          293251.325375338,
          281527.323469528,
          280279.44140111044,
          268559.34054406115,
          243630.4786528728,
          219747.10011195322,
          195681.76542388316,
          171532.8247186472,
          158174.88750652553,
          149546.97291241834,
          143853.17314418202
        ],
        "case_sd_ddof1": [
          172.67200199623142,
          176.11303634082074,
          182.29743983987072,
          195.67086633785718,
          215.16444958524716,
          235.54596652078408,
          251.8174314102908,
          243.2101636080928,
          238.53890748198802,
          239.4032317338661,
          244.37331444444695,
          254.07979917909773,
          270.6931832351204,
          288.76531923321414,
          303.945351424042,
          310.979012846728,
          318.8776611933932,
          328.94758120643894,
          325.8431324007768,
          326.90031713594254,
          335.22221971596304,
          352.1827004046243,
          371.9265204313152,
          402.03876719243164,
          433.4568386225259,
          465.73464098795324,
          492.7283296201892,
          509.0572126927587,
          520.3943047753688,
          530.1090828391008,
          542.1186223181069,
          546.8708055425942,
          556.0002750521422,
          552.9838945637985,
          546.4315218843499,
          541.592709308479,
          544.6951453678872,
          549.5581864174851,
          541.5268464031474,
          530.5914845429844,
          529.4142436704083,
          518.2271128994132,
          493.58938263790964,
          468.77190627420623,
          442.35931709853605,
          414.16521427885175,
          397.71206608113556,
          386.7130369051687,
          379.2798085110543
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -115.49213727510846,
          -116.77443298900891,
          -119.657656285619,
          -127.46773252243882,
          -139.581832871887,
          -151.90291577955213,
          -160.69017289885713,
          -151.77502427930168,
          -145.7444142509968,
          -144.07304735115343,
          -144.89959519689512,
          -149.02182767364582,
          -157.2194247925197,
          -165.72449470258522,
          -170.9595862104134,
          -168.19001568456142,
          -165.08433113031364,
          -163.03617886682153,
          -152.0639067841164,
          -145.1689737090156,
          -140.06414462097945,
          -137.42457903999082,
          -133.2440614371465,
          -134.5415046309006,
          -137.3370776634393,
          -142.78566912304228,
          -149.1564953230523,
          -151.27529044805573,
          -152.40108635584068,
          -154.36690113004312,
          -160.67789215547583,
          -162.7288804990049,
          -167.96995380573645,
          -166.14607352917517,
          -161.87166571612647,
          -158.4454820537552,
          -160.96525866488798,
          -166.60420746845392,
          -165.8563277379924,
          -165.80789947405083,
          -173.8901917725433,
          -176.28493959066594,
          -171.17675604347818,
          -169.84510902957078,
          -168.97098350501204,
          -167.0551579951283,
          -173.3324194106066,
          -181.55994431310552,
          -189.0886948280605
        ],
        "upper": [
          229.85186671735437,
          235.45163969263257,
          244.93722339412244,
          263.8740001532755,
          290.7470662986073,
          319.189017262016,
          342.9446899217245,
          334.6453029368839,
          331.33340071297926,
          334.7334161165788,
          343.8470336919988,
          359.13777068454965,
          384.16694167772107,
          411.80614376384307,
          436.9311166376706,
          453.7680100088945,
          472.6709912564727,
          494.8589835460564,
          499.62235801743725,
          508.63166056286946,
          530.3802948109467,
          566.9408217692578,
          610.608979425484,
          669.5360297539627,
          729.5765995816125,
          788.6836128528641,
          836.300163917326,
          866.8391349374617,
          888.387523194897,
          905.8512645481585,
          923.559352480738,
          931.0127305861836,
          944.0305962985481,
          939.8217155984217,
          930.9913780525733,
          924.7399365632028,
          928.4250320708865,
          932.5121653665162,
          917.1973650683024,
          895.375069611918,
          884.9382955682732,
          860.1692862081604,
          816.0020092323412,
          767.6987035188417,
          715.74765069206,
          661.2752705625752,
          622.0917127516645,
          591.8661294972319,
          569.4709221940481
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      },
      "MSE1": {
        "lead": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72
        ],
        "curve": [
          1.076940610502409,
          0.9544278300468335,
          0.8598534422939275,
          0.6458534406495589,
          0.6336110036216207,
          0.7669204219152899,
          0.8065771991668007,
          0.7141475502323741,
          0.5744415640189591,
          0.5156986378015592,
          0.9772205520295937,
          0.7869385008575722,
          0.9871061379482096,
          0.9128931041028981,
          0.9220932106348934,
          0.7094767479833284,
          0.7908223247484402,
          0.9043714682963618,
          0.826317772465205,
          0.8898781415099917,
          0.792761776088622,
          0.7502924652776444,
          0.7405502390033727,
          0.7835604839322015,
          0.8701473595386848,
          0.947943146557503,
          1.0827084666858253,
          1.212711789585314,
          1.256008137207775,
          1.4668359323242774,
          1.0440354960190437,
          1.1491830862341654,
          1.2092095473600977,
          1.7273281886654532,
          1.927145618282861,
          2.4248216376964185,
          2.841631050833498,
          2.8134908091707276,
          3.328989118040336,
          3.5156028910921973,
          3.0097056665106527,
          3.233273547022134,
          3.3284968628337483,
          3.64093788564993,
          3.966440523080311,
          3.851653128626861,
          3.6695654304769327,
          3.160392000890238,
          2.488577951820702,
          1.945638038048034,
          1.6499132553651303,
          1.1891381182290985,
          1.1984704555566312,
          1.2732071385937622,
          1.1608752646171658,
          1.391037869626224,
          1.3379003496387019,
          1.693971601487197,
          1.8745714886817573,
          1.883309412758826,
          2.0932348695025724,
          1.222511528618808,
          1.4062098269240044,
          1.759975184094331,
          1.229893834106143,
          1.2038225776951432,
          1.3218076468139572,
          1.1267033600699001,
          0.8522062261558611,
          0.9520616995427851,
          0.904754387633464,
          0.6410321698648352
        ],
        "case_mean": [
          1.076940610502409,
          0.9544278300468335,
          0.8598534422939275,
          0.6458534406495589,
          0.6336110036216207,
          0.7669204219152899,
          0.8065771991668007,
          0.7141475502323741,
          0.5744415640189591,
          0.5156986378015592,
          0.9772205520295937,
          0.7869385008575722,
          0.9871061379482096,
          0.9128931041028981,
          0.9220932106348934,
          0.7094767479833284,
          0.7908223247484402,
          0.9043714682963618,
          0.826317772465205,
          0.8898781415099917,
          0.792761776088622,
          0.7502924652776444,
          0.7405502390033727,
          0.7835604839322015,
          0.8701473595386848,
          0.947943146557503,
          1.0827084666858253,
          1.212711789585314,
          1.256008137207775,
          1.4668359323242774,
          1.0440354960190437,
          1.1491830862341654,
          1.2092095473600977,
          1.7273281886654532,
          1.927145618282861,
          2.4248216376964185,
          2.841631050833498,
          2.8134908091707276,
          3.328989118040336,
          3.5156028910921973,
          3.0097056665106527,
          3.233273547022134,
          3.3284968628337483,
          3.64093788564993,
          3.966440523080311,
          3.851653128626861,
          3.6695654304769327,
          3.160392000890238,
          2.488577951820702,
          1.945638038048034,
          1.6499132553651303,
          1.1891381182290985,
          1.1984704555566312,
          1.2732071385937622,
          1.1608752646171658,
          1.391037869626224,
          1.3379003496387019,
          1.693971601487197,
          1.8745714886817573,
          1.883309412758826,
          2.0932348695025724,
          1.222511528618808,
          1.4062098269240044,
          1.759975184094331,
          1.229893834106143,
          1.2038225776951432,
          1.3218076468139572,
          1.1267033600699001,
          0.8522062261558611,
          0.9520616995427851,
          0.904754387633464,
          0.6410321698648352
        ],
        "case_variance_ddof1": [
          13.734509411302932,
          13.121259893169247,
          11.75873484445632,
          6.787693215690337,
          6.371497025503697,
          9.31737381878835,
          9.701250234004524,
          7.184817387521264,
          4.251666642307937,
          3.5272150443381736,
          14.820653626420686,
          9.174231040435387,
          15.596136706726897,
          13.057955975428406,
          12.504077386539183,
          4.973309288874439,
          5.3637187421023915,
          6.645205652441109,
          3.7765050780969194,
          3.861015707466893,
          3.614731623636594,
          3.56958029921585,
          4.075454623241012,
          4.957022140824371,
          7.029302793324377,
          7.923079389872338,
          10.065509788149457,
          11.583589263835135,
          11.016992308876599,
          10.84835365980279,
          4.478591625448243,
          5.814509470743769,
          6.504080607061929,
          17.148552499221985,
          21.59212672013604,
          23.711804841316756,
          35.70349797600994,
          31.905839649187946,
          47.87298622649669,
          35.98114797754175,
          22.92646817742231,
          32.76705716790986,
          37.04038001637075,
          36.66220041505178,
          41.27597474964707,
          32.94117722730364,
          28.780678746722852,
          20.783682620971202,
          15.072259961340237,
          10.018802403961907,
          7.849266144201598,
          3.953050435576674,
          4.892349056955086,
          3.8552901008371157,
          3.661361072940285,
          5.165002193358097,
          4.894857257115733,
          10.468826232175022,
          12.340309841837374,
          21.605792290582727,
          30.123983505176476,
          6.884303653259208,
          10.579910108626832,
          24.757760559977573,
          7.868719991208648,
          6.466572196472359,
          7.435039664309278,
          7.511679901680781,
          4.330132677222932,
          8.495408290958858,
          7.902138405755543,
          3.393538960182336
        ],
        "case_sd_ddof1": [
          3.706009904371942,
          3.622327965986687,
          3.4291011715107387,
          2.6053201752741133,
          2.524182446952616,
          3.0524373570621153,
          3.1146830069855462,
          2.680450967192137,
          2.0619569933216204,
          1.8780881354021097,
          3.8497602037556424,
          3.0288993117030794,
          3.9491944376957306,
          3.6135793855163065,
          3.5361104884518504,
          2.230091766917774,
          2.315970367276402,
          2.5778296399182605,
          1.9433232047441102,
          1.9649467441808424,
          1.9012447563732013,
          1.889333294899513,
          2.018775525718749,
          2.226437095636068,
          2.6512832352135405,
          2.8147965094962615,
          3.172618758714866,
          3.4034672414811245,
          3.3191854887722982,
          3.2936839040507198,
          2.116268325484328,
          2.411329399054341,
          2.550309904121836,
          4.14108107856173,
          4.646732908198624,
          4.869476854993435,
          5.975240411565876,
          5.64852544025323,
          6.919030728830209,
          5.998428792404037,
          4.788159163752006,
          5.724251668813126,
          6.086080842083084,
          6.05493190837451,
          6.424638102620806,
          5.739440497757917,
          5.364762692489096,
          4.558912438397035,
          3.882300859199379,
          3.165249185129333,
          2.801654179980391,
          1.9882279636844147,
          2.211865515115032,
          1.9634892667995707,
          1.9134683360171614,
          2.2726641180249443,
          2.212432429954807,
          3.235556556788186,
          3.5128777151841444,
          4.648203124927172,
          5.4885319991029,
          2.6237956576797683,
          3.2526773754288683,
          4.975717090026077,
          2.8051238816153288,
          2.5429455748152296,
          2.726726914142536,
          2.7407444064853586,
          2.0808970847264243,
          2.9146883694417243,
          2.8110742440845535,
          1.8421560629279854
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -2.629069293869533,
          -2.6679001359398535,
          -2.569247729216811,
          -1.9594667346245545,
          -1.8905714433309952,
          -2.285516935146825,
          -2.3081058078187455,
          -1.966303416959763,
          -1.4875154293026613,
          -1.3623894976005504,
          -2.872539651726049,
          -2.241960810845507,
          -2.962088299747521,
          -2.7006862814134083,
          -2.614017277816957,
          -1.5206150189344456,
          -1.5251480425279618,
          -1.6734581716218986,
          -1.1170054322789054,
          -1.0750686026708507,
          -1.1084829802845793,
          -1.1390408296218686,
          -1.2782252867153765,
          -1.4428766117038667,
          -1.7811358756748557,
          -1.8668533629387585,
          -2.0899102920290407,
          -2.190755451895811,
          -2.0631773515645233,
          -1.8268479717264423,
          -1.0722328294652845,
          -1.2621463128201755,
          -1.3411003567617383,
          -2.4137528898962772,
          -2.719587289915763,
          -2.4446552172970164,
          -3.133609360732378,
          -2.835034631082502,
          -3.5900416107898727,
          -2.48282590131184,
          -1.7784534972413533,
          -2.4909781217909925,
          -2.7575839792493357,
          -2.4139940227245797,
          -2.458197579540495,
          -1.8877873691310558,
          -1.6951972620121634,
          -1.3985204375067974,
          -1.393722907378677,
          -1.219611147081299,
          -1.1517409246152608,
          -0.7990898454553161,
          -1.0133950595584007,
          -0.6902821282058085,
          -0.7525930713999955,
          -0.8816262483987203,
          -0.8745320803161052,
          -1.541584955300989,
          -1.638306226502387,
          -2.7648937121683463,
          -3.3952971296003276,
          -1.4012841290609603,
          -1.8464675485048638,
          -3.215741905931746,
          -1.5752300475091858,
          -1.3391229971200864,
          -1.4049192673285789,
          -1.6140410464154584,
          -1.2286908585705634,
          -1.9626266698989392,
          -1.9063198564510895,
          -1.20112389306315
        ],
        "upper": [
          4.782950514874351,
          4.57675579603352,
          4.288954613804666,
          3.251173615923672,
          3.1577934505742364,
          3.8193577789774054,
          3.921260206152347,
          3.394598517424511,
          2.6363985573405797,
          2.393786773203669,
          4.826980755785236,
          3.815837812560652,
          4.936300575643941,
          4.526472489619205,
          4.458203699086743,
          2.9395685149011026,
          3.106792692024842,
          3.4822011082146225,
          2.769640977209315,
          2.8548248856908343,
          2.6940065324618234,
          2.6396257601771573,
          2.7593257647221217,
          3.0099975795682696,
          3.5214305947522253,
          3.7627396560537645,
          4.255327225400691,
          4.616179031066438,
          4.575193625980074,
          4.760519836374997,
          3.160303821503372,
          3.5605124852885064,
          3.7595194514819337,
          5.868409267227183,
          6.573878526481485,
          7.294298492689853,
          8.816871462399373,
          8.462016249423957,
          10.248019846870545,
          9.514031683496235,
          7.797864830262659,
          8.957525215835261,
          9.414577704916832,
          9.69586979402444,
          10.391078625701116,
          9.591093626384778,
          9.034328122966029,
          7.719304439287273,
          6.370878811020081,
          5.110887223177367,
          4.451567435345521,
          3.1773660819135134,
          3.410335970671663,
          3.236696405393333,
          3.074343600634327,
          3.6637019876511685,
          3.550332779593509,
          4.929528158275383,
          5.387449203865902,
          6.531512537685998,
          7.581766868605472,
          3.846307186298576,
          4.658887202352872,
          6.7356922741204075,
          4.035017715721471,
          3.7467681525103727,
          4.048534560956494,
          3.8674477665552587,
          2.9331033108822853,
          3.8667500689845093,
          3.7158286317180176,
          2.4831882327928207
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      }
    },
    "alpha075": {
      "CSI": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.6558441558441559,
          0.6339869281045751,
          0.5909090909090909,
          0.5432098765432098,
          0.4939759036144578,
          0.45454545454545453,
          0.4230769230769231,
          0.4411764705882353,
          0.4342857142857143,
          0.3977272727272727,
          0.3551912568306011,
          0.34444444444444444,
          0.31666666666666665,
          0.2727272727272727,
          0.2513089005235602,
          0.2193877551020408,
          0.21105527638190955,
          0.20707070707070707,
          0.21717171717171718,
          0.22872340425531915,
          0.20918367346938777,
          0.20388349514563106,
          0.18009478672985782,
          0.13656387665198239,
          0.10833333333333334,
          0.0778688524590164,
          0.06827309236947791,
          0.051587301587301584,
          0.04330708661417323,
          0.03515625,
          0.019762845849802372,
          0.0078125,
          0.0,
          0.00823045267489712,
          0.008368200836820083,
          0.012552301255230125,
          0.0125,
          0.012448132780082987,
          0.00851063829787234,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_mean": [
          0.33223684210526316,
          0.3211920529801324,
          0.2993421052631579,
          0.13924050632911392,
          0.12732919254658384,
          0.12048192771084337,
          0.11458333333333333,
          0.1201923076923077,
          0.08225108225108226,
          0.07936507936507936,
          0.07471264367816093,
          0.07598039215686274,
          0.07251908396946564,
          0.06538461538461539,
          0.06299212598425197,
          0.057333333333333326,
          0.05785123966942149,
          0.05694444444444444,
          0.060734463276836154,
          0.06574923547400612,
          0.06101190476190476,
          0.05405405405405406,
          0.050734312416555405,
          0.03555045871559633,
          0.0325,
          0.025537634408602152,
          0.023351648351648352,
          0.019345238095238096,
          0.015277777777777779,
          0.012987012987012986,
          0.007309941520467836,
          0.0029239766081871343,
          0.0,
          0.006944444444444444,
          0.008928571428571428,
          0.015,
          0.014423076923076924,
          0.015,
          0.010869565217391304,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_variance_ddof1": [
          0.22076263850415515,
          0.20632866979518438,
          0.17921139196675903,
          0.07755167441115206,
          0.0648508930982601,
          0.05806357961968356,
          0.052517361111111126,
          0.05778476331360947,
          0.040591443188845784,
          0.03779289493575207,
          0.033491874752279036,
          0.03463811995386389,
          0.031554105238622454,
          0.025650887573964498,
          0.023808047616095233,
          0.019722666666666663,
          0.020080595587733084,
          0.01945601851851852,
          0.022132050177152158,
          0.025937771792497826,
          0.022334715136054416,
          0.02045288531775018,
          0.01801779319466454,
          0.010110680919114557,
          0.008450000000000001,
          0.005217366169499364,
          0.00436239584591233,
          0.002993905895691612,
          0.0021006944444444445,
          0.0015179625569235952,
          0.00048091720529393656,
          7.694675284702987e-05,
          0.0,
          0.00043402777777777786,
          0.0006377551020408164,
          0.0017999999999999993,
          0.001664201183431953,
          0.0017999999999999993,
          0.0009451795841209833,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_sd_ddof1": [
          0.46985384802527175,
          0.45423415745096096,
          0.42333366505247255,
          0.27848101265822783,
          0.2546583850931677,
          0.24096385542168675,
          0.22916666666666669,
          0.2403846153846154,
          0.20147318230684147,
          0.19440394783993473,
          0.18300785434586964,
          0.18611319124087872,
          0.1776347523392381,
          0.16015894472043857,
          0.1542985664745309,
          0.14043741191956885,
          0.14170601817753925,
          0.1394848325751532,
          0.14876844483005178,
          0.16105207788941386,
          0.14944803490194983,
          0.14301358438186976,
          0.13423037359206202,
          0.10055188172836228,
          0.09192388155425119,
          0.07223133786314195,
          0.06604843560533685,
          0.054716596163244764,
          0.04583333333333334,
          0.03896103896103895,
          0.021929824561403508,
          0.008771929824561405,
          0.0,
          0.020833333333333336,
          0.02525381361380527,
          0.04242640687119284,
          0.04079462199153159,
          0.04242640687119284,
          0.03074377309506729,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_valid_n": [
          2,
          2,
          2,
          4,
          4,
          4,
          4,
          4,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          7,
          7,
          8,
          8,
          8,
          8,
          8,
          9,
          9,
          9,
          9,
          9,
          9,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          9,
          8,
          7,
          6,
          6,
          6
        ],
        "lower": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "upper": [
          0.6644736842105263,
          0.6423841059602649,
          0.5986842105263158,
          0.5560821484992101,
          0.5082644628099173,
          0.48096192384769537,
          0.45742574257425744,
          0.47974413646055436,
          0.4892703862660944,
          0.4697986577181208,
          0.4391891891891892,
          0.4460431654676259,
          0.42326732673267325,
          0.3797056295659648,
          0.3622641509433962,
          0.3269961977186312,
          0.33070866141732286,
          0.32669322709163345,
          0.3467741935483871,
          0.36992828456683885,
          0.3416666666666667,
          0.3452054794520548,
          0.3147106596662204,
          0.24345948322858696,
          0.21052631578947367,
          0.16034319843109282,
          0.1440677966101695,
          0.1145374449339207,
          0.0990990990990991,
          0.08287483769126967,
          0.046583850931677016,
          0.018518518518518517,
          0.0,
          0.02962962962962963,
          0.03125306372549015,
          0.04878048780487805,
          0.047810354327371345,
          0.04864864864864865,
          0.033712626166444416,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_variance_ddof1": [
          0.08510678311258087,
          0.07953256531358495,
          0.06908825320608479,
          0.06814820644149658,
          0.05651852043230462,
          0.04869231996659806,
          0.042869363964127556,
          0.04682211324229202,
          0.04707942765880454,
          0.04107768106077136,
          0.03414652255873183,
          0.03350661457182704,
          0.029212755446766568,
          0.022527682120930412,
          0.019823339320285308,
          0.015679044502826565,
          0.015295789564552445,
          0.014825986895815343,
          0.016553605014913316,
          0.018666979320849205,
          0.015819285953668678,
          0.015686631545886794,
          0.01272196145628442,
          0.007531819702769406,
          0.005258641328200626,
          0.0029183435817443323,
          0.002311242915183324,
          0.001416031629110995,
          0.0010421353684936722,
          0.000714243806861935,
          0.0002254413002898742,
          3.563771930765181e-05,
          0.0,
          7.492991549502555e-05,
          8.460651408629978e-05,
          0.00020451433117046582,
          0.00019728559593662682,
          0.0002020953513208757,
          9.725333922203937e-05,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_valid_n": [
          8781,
          8781,
          8781,
          9904,
          9904,
          9904,
          9904,
          9904,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          9996,
          9996,
          9996
        ],
        "bootstrap_undefined_n": [
          1219,
          1219,
          1219,
          96,
          96,
          96,
          96,
          96,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          4,
          4
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "Bias": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.7346938775510204,
          0.7482517482517482,
          0.7375886524822695,
          0.7730496453900709,
          0.7588652482269503,
          0.7655172413793103,
          0.738255033557047,
          0.762589928057554,
          0.7552447552447552,
          0.8088235294117647,
          0.8507462686567164,
          0.890625,
          0.9426229508196722,
          1.0169491525423728,
          1.0427350427350428,
          1.0603448275862069,
          1.0956521739130434,
          1.0782608695652174,
          1.190909090909091,
          1.3571428571428572,
          1.393939393939394,
          1.3396226415094339,
          1.3271028037383177,
          1.3454545454545455,
          1.1626016260162602,
          1.1209677419354838,
          1.094488188976378,
          1.1544715447154472,
          1.1370967741935485,
          1.0866141732283465,
          1.0975609756097562,
          1.0975609756097562,
          1.0833333333333333,
          0.9758064516129032,
          0.9435483870967742,
          0.936,
          0.8984375,
          0.8769230769230769,
          0.896,
          0.8907563025210085,
          0.8728813559322034,
          0.9811320754716981,
          1.0721649484536082,
          1.337837837837838,
          1.3442622950819672,
          1.9090909090909092,
          2.2,
          2.8846153846153846,
          3.761904761904762
        ],
        "case_mean": [
          0.7210884353741497,
          0.7342657342657343,
          0.723404255319149,
          0.37857142857142856,
          0.37410071942446044,
          0.391304347826087,
          0.38768115942028986,
          0.40234375,
          0.3984375,
          0.42735042735042733,
          0.44594594594594594,
          0.47058823529411764,
          0.48947368421052634,
          0.5168539325842697,
          0.5057471264367817,
          0.5,
          0.51875,
          0.50625,
          0.5592105263157895,
          5.081834215167548,
          4.588362068965518,
          2.901515151515152,
          2.816907051282051,
          2.600487012987013,
          2.4838589981447123,
          2.4186500406614257,
          2.3290043290043294,
          3.0505550193050195,
          3.1074810606060606,
          3.2334742776603242,
          6.980077980804725,
          3.343659156976744,
          0.7543604651162791,
          0.38293189368770764,
          0.39034758689672416,
          0.2843669250645995,
          0.20077352312215987,
          0.19117647058823528,
          0.1674745824255628,
          0.12736048265460032,
          0.12620782726045884,
          0.1539264828738513,
          0.15639097744360902,
          0.18509803921568627,
          0.2475,
          0.49313186813186816,
          0.8393939393939394,
          1.1130952380952381,
          1.75
        ],
        "case_variance_ddof1": [
          null,
          null,
          null,
          0.2866326530612245,
          0.27990269654779776,
          0.3062381852551985,
          0.3005933627389204,
          0.323760986328125,
          0.3175048828125,
          0.36525677551318575,
          0.3977355734112491,
          0.4429065743944637,
          0.4791689750692521,
          0.5342759752556496,
          0.511560311798124,
          0.5,
          0.5382031250000001,
          0.512578125,
          0.6254328254847645,
          59.951307447533196,
          40.78697854736425,
          29.846625344352617,
          30.348734321067553,
          30.334698629968514,
          30.983425455187984,
          26.988671327256494,
          23.34632034632035,
          36.08839672276645,
          41.446764468959074,
          42.59337577555386,
          140.41184648330048,
          45.2632307034781,
          3.510065266134848,
          0.7962252882832419,
          0.6300563888158838,
          0.27330098351461246,
          0.10158338152772213,
          0.06538909681519667,
          0.03920144723143837,
          0.021378453894610405,
          0.03150571664289968,
          0.04863689089055136,
          0.050387924698965456,
          0.08509711649365628,
          0.13128125,
          0.4159396006923479,
          0.8410192837465564,
          1.8419430272108843,
          4.1875
        ],
        "case_sd_ddof1": [
          null,
          null,
          null,
          0.5353808486126717,
          0.5290583111036039,
          0.5533879157112112,
          0.5482639535286999,
          0.56899998798605,
          0.5634757162580301,
          0.6043647702449124,
          0.630662804842056,
          0.6655122646461624,
          0.6922203226352518,
          0.7309418412265436,
          0.7152344453381171,
          0.7071067811865476,
          0.7336232854810432,
          0.7159456159513794,
          0.790843110537586,
          7.742822963721513,
          6.386468393984601,
          5.463206507569764,
          5.508968535131378,
          5.507694493158504,
          5.566275725760267,
          5.19506220629325,
          4.831803011953235,
          6.007361877127634,
          6.437916158894823,
          6.526360070939533,
          11.849550476001209,
          6.727795382105352,
          1.8735168176813486,
          0.8923145680102068,
          0.7937609141396947,
          0.5227819655598426,
          0.3187214795518528,
          0.2557129187491251,
          0.19799355350980083,
          0.14621372676534308,
          0.1774984975792744,
          0.22053773121747525,
          0.22447254776245013,
          0.291714100608209,
          0.36232754518529225,
          0.6449337955886232,
          0.9170710352783782,
          1.3571820169788886,
          2.0463381929681126
        ],
        "case_valid_n": [
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          4,
          6,
          6,
          7,
          7,
          7,
          7,
          7,
          8,
          8,
          9,
          8,
          7,
          7,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          5,
          4,
          3,
          3,
          3
        ],
        "lower": [
          0.7210884353741497,
          0.7342657342657343,
          0.723404255319149,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.06666666666666667,
          0.10315789473684223,
          0.11594202898550725,
          0.11538461538461539,
          0.1111111111111111,
          0.1206896551724138,
          0.13333333333333333,
          0.15625,
          0.11428571428571428,
          0.1,
          0.10294117647058823,
          0.25925925925925924,
          0.2840909090909091,
          0.2375990099009901,
          0.1896551724137931,
          0.16999056603773585,
          0.13670465337132007,
          0.12,
          0.11320754716981132,
          0.10869565217391304,
          0.1037344398340249,
          0.1,
          0.09419439648406845,
          0.09423524410435406,
          0.1061879860552427,
          0.10687022900763359,
          0.12763056092843325,
          0.13474154391707582,
          0.12990997032882168,
          0.15173899501661128,
          0.1532637310039488,
          0.125,
          0.11940298507462686,
          0.15714285714285714,
          0.1578708133971292,
          0.19607843137254902,
          0.24091935483870972,
          0.3558757062146893,
          0.39285714285714285,
          0.4423076923076923,
          0.5176969696969698
        ],
        "upper": [
          0.7619047619047619,
          0.7762237762237763,
          0.7659574468085106,
          5.0,
          2.5,
          0.8478260869565217,
          0.8115942028985508,
          0.84375,
          0.875,
          1.0085470085470085,
          1.173913043478261,
          1.3235294117647058,
          1.5185185185185186,
          1.793103448275862,
          2.033333333333333,
          2.1875,
          2.3714285714285714,
          2.3875,
          2.6470588235294117,
          49.0,
          38.0,
          12.6,
          7.5,
          4.125892857142844,
          2.9642857142857144,
          3.090909090909091,
          3.1343283582089554,
          4.080464285714279,
          4.40008064516129,
          4.5,
          4.933499999999998,
          5.142857142857143,
          5.704873737373732,
          4.941333333333314,
          4.857142857142857,
          4.622010271459995,
          4.389230418943529,
          4.172071428571419,
          4.205544683626875,
          4.177280701754359,
          4.132075471698113,
          4.7936507936507935,
          5.159096109839799,
          6.835368217054234,
          6.6120519713261645,
          11.26833333333333,
          9.545454545454545,
          13.0,
          19.86875000000009
        ],
        "bootstrap_variance_ddof1": [
          0.00012936216158793035,
          0.0001367004229915277,
          0.00014060595290747472,
          1.5819701093331888,
          0.30518636924076353,
          0.060270206219704955,
          0.06746857116756327,
          0.0734504757834174,
          0.05683371519348343,
          0.06378341528696854,
          0.07436788156058201,
          0.09461459732691174,
          0.11921140835648399,
          0.16110967621306366,
          0.193313830252767,
          0.22582525259084354,
          0.273732224362131,
          0.281434420797434,
          0.34738582968723325,
          188.74054600637768,
          134.49453097226728,
          27.53078584295811,
          18.72820961713229,
          9.274585497745566,
          5.766198457584532,
          5.606111434393962,
          5.7198451444178815,
          6.361765717072531,
          5.753500922052333,
          5.911811172780168,
          2.0333448434395383,
          2.316181149417137,
          4.964184066744277,
          3.7413231628884533,
          3.681707357719113,
          3.557788003084549,
          3.2766206827000013,
          3.008866254479728,
          2.9838658459764575,
          2.863365922362017,
          4.318205905363763,
          8.657074467629762,
          8.95754294386122,
          30.838259633933237,
          10.88206522228686,
          32.222169254962246,
          5.3421278855187,
          10.087367453653846,
          24.249771891926667
        ],
        "bootstrap_valid_n": [
          6422,
          6422,
          6422,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          9660,
          9894,
          9993,
          9993,
          9999,
          9999,
          9999,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          9999,
          9999,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9980,
          9915,
          9662,
          9662,
          9662
        ],
        "bootstrap_undefined_n": [
          3578,
          3578,
          3578,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          340,
          106,
          7,
          7,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          20,
          85,
          338,
          338,
          338
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "MSE24": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          67.49701238880182,
          70.30133920852968,
          73.53274687679081,
          78.92258401528917,
          85.60693095830227,
          92.20233168958637,
          97.72575361685608,
          96.5620875132811,
          96.91262055534848,
          99.77904500293785,
          103.0435227871969,
          105.65947453710547,
          110.69580847113532,
          118.91830985677758,
          127.58443962893553,
          135.2659355054951,
          142.7409943789346,
          149.04866755268984,
          154.32502090126567,
          158.6786520161976,
          169.37644169266764,
          184.6683491291965,
          205.03412759296654,
          228.37297347121188,
          250.88826413639077,
          270.0377195588095,
          285.33630858451374,
          295.67067863618155,
          303.81138993320303,
          310.455501025794,
          316.8572889712974,
          321.3151516091093,
          326.1747011559652,
          329.3451576328481,
          332.1571106095125,
          334.9553265235325,
          334.7659907212078,
          335.1468032365471,
          335.8061118514879,
          331.4512384186055,
          324.35540149808224,
          314.1198222157664,
          300.820090479248,
          280.31248445165556,
          256.1071850284347,
          234.22055359232098,
          212.9594993086249,
          195.73332852155326,
          183.4432700764812
        ],
        "case_mean": [
          67.49701238880182,
          70.30133920852968,
          73.53274687679081,
          78.92258401528917,
          85.60693095830227,
          92.20233168958637,
          97.72575361685608,
          96.5620875132811,
          96.91262055534848,
          99.77904500293785,
          103.0435227871969,
          105.65947453710547,
          110.69580847113532,
          118.91830985677758,
          127.58443962893553,
          135.2659355054951,
          142.7409943789346,
          149.04866755268984,
          154.32502090126567,
          158.6786520161976,
          169.37644169266764,
          184.6683491291965,
          205.03412759296654,
          228.37297347121188,
          250.88826413639077,
          270.0377195588095,
          285.33630858451374,
          295.67067863618155,
          303.81138993320303,
          310.455501025794,
          316.8572889712974,
          321.3151516091093,
          326.1747011559652,
          329.3451576328481,
          332.1571106095125,
          334.9553265235325,
          334.7659907212078,
          335.1468032365471,
          335.8061118514879,
          331.4512384186055,
          324.35540149808224,
          314.1198222157664,
          300.820090479248,
          280.31248445165556,
          256.1071850284347,
          234.22055359232098,
          212.9594993086249,
          195.73332852155326,
          183.4432700764812
        ],
        "case_variance_ddof1": [
          52804.358469615574,
          55471.31984940813,
          57477.682897223895,
          62674.08093252703,
          70274.10360550517,
          77069.39889684673,
          80056.46195181813,
          69859.52814896981,
          62240.23106972746,
          56957.77451038537,
          51719.73208476597,
          47224.7624931106,
          47005.54656395947,
          50965.16378599576,
          55271.54404572794,
          58251.361189749,
          60092.28721351123,
          60477.14473850433,
          57846.96292626497,
          54265.64327271581,
          54601.10692834968,
          57794.946857434385,
          65989.21892939227,
          79121.22866137532,
          96165.87602486275,
          115092.72265366283,
          134575.08738931527,
          147169.68023701897,
          154785.60720573302,
          159445.04901615754,
          165263.29013943733,
          168558.58574778488,
          172425.3656444298,
          175862.83087107164,
          178997.6680017865,
          181146.6965917971,
          178536.9772062677,
          175118.73403374472,
          170354.32106403448,
          162101.20085216226,
          153200.01069272507,
          141468.90438775945,
          129822.1819875716,
          112837.78704273702,
          94255.50029102432,
          79465.90282827483,
          66666.78025905405,
          59114.616845682045,
          55885.59575211582
        ],
        "case_sd_ddof1": [
          229.79198956799075,
          235.5235016923112,
          239.74503727339987,
          250.34791976872313,
          265.0926321222549,
          277.6137584790184,
          282.94250644224195,
          264.3095309461424,
          249.4799211754875,
          238.65827978594282,
          227.41972668342993,
          217.31259165798608,
          216.80762570527696,
          225.75465396309278,
          235.0990090275328,
          241.35318765193261,
          245.13728238175284,
          245.92101321055168,
          240.51395578274656,
          232.94987287550902,
          233.66879750696216,
          240.40579622262518,
          256.88366808614416,
          281.28495989187786,
          310.1062334505109,
          339.25318370453476,
          366.8447728799134,
          383.6270066575331,
          393.4280203617086,
          399.3057087197196,
          406.52587880654943,
          410.5588700147457,
          415.24133421954735,
          419.3600253613494,
          423.0811600648113,
          425.613318156043,
          422.53636199298603,
          418.47190351772093,
          412.7400163105517,
          402.6179340915681,
          391.4077294749365,
          376.12352277909906,
          360.3084539496286,
          335.91336240575043,
          307.01058661066446,
          281.89697200976605,
          258.1991097177797,
          243.1349765987651,
          236.40134464955105
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -162.29497717918895,
          -165.22216248378152,
          -166.21229039660906,
          -171.42533575343396,
          -179.48570116395263,
          -185.411426789432,
          -185.21675282538587,
          -167.7474434328613,
          -152.567300620139,
          -138.87923478300496,
          -124.37620389623302,
          -111.65311712088061,
          -106.11181723414164,
          -106.8363441063152,
          -107.51456939859726,
          -106.08725214643752,
          -102.39628800281824,
          -96.87234565786184,
          -86.18893488148089,
          -74.27122085931143,
          -64.29235581429452,
          -55.73744709342867,
          -51.849540493177614,
          -52.91198642066598,
          -59.217969314120126,
          -69.21546414572526,
          -81.50846429539968,
          -87.95632802135157,
          -89.61663042850557,
          -88.8502076939256,
          -89.66858983525202,
          -89.2437184056364,
          -89.06663306358217,
          -90.01486772850132,
          -90.92404945529881,
          -90.65799163251052,
          -87.77037127177823,
          -83.32510028117383,
          -76.9339044590638,
          -71.16669567296259,
          -67.05232797685426,
          -62.00370056333264,
          -59.48836347038059,
          -55.60087795409487,
          -50.903401582229776,
          -47.67641841744506,
          -45.23961040915481,
          -47.40164807721183,
          -52.95807457306984
        ],
        "upper": [
          297.28900195679256,
          305.8248409008409,
          313.27778415019066,
          329.2705037840123,
          350.69956308055714,
          369.8160901686048,
          380.66826005909803,
          360.8716184594235,
          346.392541730836,
          338.4373247888807,
          330.4632494706268,
          322.97206619509154,
          327.50343417641227,
          344.67296381987035,
          362.68344865646833,
          376.6191231574277,
          387.8782767606874,
          394.9696807632415,
          394.8389766840122,
          391.6285248917066,
          403.0452391996298,
          425.0741453518217,
          461.91779567911067,
          509.65793336308974,
          560.9944975869016,
          609.2909032633443,
          652.1810814644272,
          679.2976852937147,
          697.2394102949116,
          709.7612097455135,
          723.3831677778469,
          731.874021623855,
          741.4160353755126,
          748.7051829941975,
          755.2382706743238,
          760.5686446795755,
          757.3023527141938,
          753.618706754268,
          748.5461281620396,
          734.0691725101735,
          715.7631309730187,
          690.2433449948655,
          661.1285444288766,
          616.2258468574059,
          563.1177716390991,
          516.117525602087,
          471.15860902640463,
          438.8683051203184,
          419.84461472603226
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      },
      "MSE1": {
        "lead": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72
        ],
        "curve": [
          1.078462696220291,
          0.9540994877593543,
          0.8652035003255686,
          0.6477648426618634,
          0.6306726721391417,
          0.7436568843669268,
          0.7664727114961949,
          0.7022717521863425,
          0.582545189893537,
          0.5280829102732459,
          0.9874159466806757,
          0.905155931330894,
          0.9979469588872386,
          0.9722689408180576,
          1.0302852187658103,
          0.9158253373253159,
          0.8779608998992278,
          0.7917195181535405,
          0.729838014502534,
          0.897693518956018,
          0.8446401500490334,
          0.756371165884012,
          0.7769415711615485,
          0.8031134138044538,
          1.0254890618781853,
          1.0844092011382969,
          1.1173295217740375,
          1.1572672657513243,
          1.126191791389558,
          1.4168567525249447,
          1.283464379648692,
          1.8660818216986006,
          3.175301679766787,
          3.189234765837646,
          2.5687228684340337,
          2.9102600019524405,
          3.281232473757084,
          3.3761835595655554,
          3.1823274519295235,
          2.9799521842358274,
          2.7498653452508472,
          3.1358387507729226,
          3.418021725435557,
          4.035890249066519,
          3.9148441579595414,
          3.7560769543913057,
          3.424270345542923,
          2.8333371289123925,
          2.4403677187658177,
          2.1210220884743287,
          1.5542102187898204,
          1.2082930195888468,
          1.0432180704196177,
          1.1143449692012153,
          0.9696067221889756,
          1.106758587158627,
          1.1804384970192472,
          1.2976738457544548,
          1.2469594754604314,
          1.5180208722413209,
          1.5117424992727735,
          1.6697589022898094,
          1.5137533320484415,
          1.403943620537892,
          1.387482937125519,
          1.2595571764447704,
          1.0454221838384168,
          0.88158727627594,
          1.0064259360800414,
          0.6001843702918065,
          0.9248146948822661,
          0.8503241417225241
        ],
        "case_mean": [
          1.078462696220291,
          0.9540994877593543,
          0.8652035003255686,
          0.6477648426618634,
          0.6306726721391417,
          0.7436568843669268,
          0.7664727114961949,
          0.7022717521863425,
          0.582545189893537,
          0.5280829102732459,
          0.9874159466806757,
          0.905155931330894,
          0.9979469588872386,
          0.9722689408180576,
          1.0302852187658103,
          0.9158253373253159,
          0.8779608998992278,
          0.7917195181535405,
          0.729838014502534,
          0.897693518956018,
          0.8446401500490334,
          0.756371165884012,
          0.7769415711615485,
          0.8031134138044538,
          1.0254890618781853,
          1.0844092011382969,
          1.1173295217740375,
          1.1572672657513243,
          1.126191791389558,
          1.4168567525249447,
          1.283464379648692,
          1.8660818216986006,
          3.175301679766787,
          3.189234765837646,
          2.5687228684340337,
          2.9102600019524405,
          3.281232473757084,
          3.3761835595655554,
          3.1823274519295235,
          2.9799521842358274,
          2.7498653452508472,
          3.1358387507729226,
          3.418021725435557,
          4.035890249066519,
          3.9148441579595414,
          3.7560769543913057,
          3.424270345542923,
          2.8333371289123925,
          2.4403677187658177,
          2.1210220884743287,
          1.5542102187898204,
          1.2082930195888468,
          1.0432180704196177,
          1.1143449692012153,
          0.9696067221889756,
          1.106758587158627,
          1.1804384970192472,
          1.2976738457544548,
          1.2469594754604314,
          1.5180208722413209,
          1.5117424992727735,
          1.6697589022898094,
          1.5137533320484415,
          1.403943620537892,
          1.387482937125519,
          1.2595571764447704,
          1.0454221838384168,
          0.88158727627594,
          1.0064259360800414,
          0.6001843702918065,
          0.9248146948822661,
          0.8503241417225241
        ],
        "case_variance_ddof1": [
          13.767714370199789,
          13.060501636955566,
          11.8778048468994,
          6.839613317340482,
          6.322644255300502,
          8.75637797788215,
          8.739577699097227,
          7.226278948410249,
          4.260702793302,
          3.693153045503039,
          15.313244877797645,
          12.99487805063154,
          16.513848270367703,
          15.453470993051871,
          17.011713056103755,
          11.574974392883382,
          10.174388129285635,
          6.746119374692552,
          3.083472069604889,
          3.7088743134209867,
          3.8271944165637835,
          4.353668698343332,
          5.810203011311216,
          6.163546845460528,
          8.808810560793509,
          7.633411102279772,
          8.187511083878798,
          8.026071410235245,
          6.601833171989103,
          6.650193430445603,
          5.357916506040796,
          16.561908357118778,
          91.2220668235432,
          77.67221050752005,
          44.17732544807027,
          46.82133863937041,
          60.485631882251184,
          64.66228889151864,
          48.33943053402665,
          29.467804608488123,
          17.58036398142351,
          24.103329911099507,
          30.925003145363032,
          41.89470331472634,
          36.286290644554064,
          34.233637527824804,
          30.181136117297008,
          21.621771407719326,
          19.018010739902014,
          14.970941730785144,
          5.166991129475204,
          3.3838389219230516,
          3.1934156329510284,
          3.0299234767186056,
          1.639747300501811,
          2.3692455544204054,
          2.972765682916692,
          3.5143556254980757,
          3.222379083934118,
          9.415292952856928,
          8.387767131997053,
          11.104251500746171,
          8.477575076490437,
          4.803503106154959,
          5.451901032754021,
          3.090423754506227,
          2.3397130523986123,
          1.6412751934021987,
          2.1730800577765104,
          1.1232974173413013,
          3.0301570418373345,
          2.4864772672216544
        ],
        "case_sd_ddof1": [
          3.710487079912796,
          3.6139316038015394,
          3.4464191339561996,
          2.6152654391744794,
          2.5144868771382565,
          2.9591177701947164,
          2.956277676250529,
          2.688173905909037,
          2.0641469892674795,
          1.9217578009476217,
          3.913214136460928,
          3.604840918907732,
          4.063723449051092,
          3.9310903058886693,
          4.12452579772557,
          3.4022014039270783,
          3.1897316704208265,
          2.597329277294766,
          1.7559817964901825,
          1.9258437925805372,
          1.9563216546784385,
          2.0865446792109035,
          2.4104362699128172,
          2.482649158753715,
          2.967964043042555,
          2.762862845361632,
          2.8613827223702177,
          2.833032193646102,
          2.5694032715767103,
          2.578796895927557,
          2.314717370661221,
          4.069632459709203,
          9.551024386082531,
          8.813183902967193,
          6.64660254927811,
          6.842611974923787,
          7.777250920617849,
          8.041286519675731,
          6.9526563653057565,
          5.428425610477509,
          4.192894463425416,
          4.909514223535716,
          5.561025368163953,
          6.472611784645078,
          6.023810309476392,
          5.850951848017962,
          5.493736080054902,
          4.649921656084039,
          4.360964427727199,
          3.8692301211979037,
          2.273101654012685,
          1.8395213839265505,
          1.7870130477842148,
          1.7406675376758785,
          1.2805261811075208,
          1.5392353797975167,
          1.7241710132456967,
          1.87466146957206,
          1.7950986279127166,
          3.0684349354120135,
          2.8961642101229437,
          3.3323042329214436,
          2.911627564866502,
          2.191689555150309,
          2.3349306269681804,
          1.757960111750613,
          1.5296120594446856,
          1.2811226301186778,
          1.4741370552891309,
          1.0598572627204577,
          1.740734627057592,
          1.5768567681376944
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -2.632024383692505,
          -2.6598321160421854,
          -2.581215633630631,
          -1.967500596512616,
          -1.8838142049991147,
          -2.2154608858277896,
          -2.189804964754334,
          -1.9859021537226944,
          -1.4816017993739425,
          -1.3936748906743759,
          -2.9257981897802523,
          -2.699684987576838,
          -3.065776490163853,
          -2.9588213650706114,
          -3.0942405789597602,
          -2.4863760666017622,
          -2.3117707705215986,
          -1.8056097591412255,
          -1.0261437819876484,
          -1.0281502736245192,
          -1.1116815046294053,
          -1.3301735133268915,
          -1.6334946987512686,
          -1.6795357449492612,
          -1.9424749811643698,
          -1.678453644223335,
          -1.7440532005961802,
          -1.6757649278947777,
          -1.4432114801871523,
          -1.1619401434026124,
          -1.0312529910125292,
          -2.203550638010602,
          -6.375722706315744,
          -5.6239491371295465,
          -4.077879680844076,
          -3.9323519729713463,
          -4.496018446860765,
          -4.6651029601101754,
          -3.770328913376233,
          -2.448473426241682,
          -1.443029118174569,
          -1.7736754727627932,
          -2.1430036427283965,
          -2.4367215355785596,
          -2.1089661515168507,
          -2.094874893626656,
          -2.0694657345119793,
          -1.816584527171646,
          -1.920596708961381,
          -1.748208032723575,
          -0.7188914352228646,
          -0.6312283643377037,
          -0.7437949773645971,
          -0.6263225684746632,
          -0.3109194589185452,
          -0.4324767926388897,
          -0.5437325162264495,
          -0.5769876238176053,
          -0.5481391524522852,
          -1.5504140631706926,
          -1.3844217108501702,
          -1.6625453306316342,
          -1.3978742328180607,
          -0.7877459346124172,
          -0.9474476898426614,
          -0.49840293530584256,
          -0.4841898756062688,
          -0.39953535384273775,
          -0.4677111192090895,
          -0.45967289242865117,
          -0.815919932175326,
          -0.7265326264151702
        ],
        "upper": [
          4.788949776133087,
          4.5680310915608935,
          4.311622634281768,
          3.263030281836343,
          3.1451595492773983,
          3.7027746545616433,
          3.722750387746724,
          3.3904456580953797,
          2.6466921791610165,
          2.4498407112208676,
          4.900630083141603,
          4.509996850238626,
          5.061670407938331,
          4.903359246706727,
          5.15481101649138,
          4.318026741252394,
          4.067692570320054,
          3.3890487954483066,
          2.4858198109927168,
          2.823537311536555,
          2.800961804727472,
          2.8429158450949155,
          3.187377841074366,
          3.285762572558169,
          3.9934531049207402,
          3.8472720464999286,
          3.9787122441442553,
          3.990299459397426,
          3.6955950629662686,
          3.995653648452502,
          3.598181750309913,
          5.935714281407803,
          12.726326065849317,
          12.00241866880484,
          9.215325417712144,
          9.752871976876227,
          11.058483394374933,
          11.417470079241287,
          10.13498381723528,
          8.408377794713337,
          6.942759808676263,
          8.045352974308638,
          8.97904709359951,
          10.508502033711597,
          9.938654467435933,
          9.607028802409268,
          8.918006425597826,
          7.483258784996432,
          6.801332146493016,
          5.990252209672232,
          3.8273118728025053,
          3.0478144035153973,
          2.8302311182038324,
          2.8550125068770935,
          2.2501329032964965,
          2.6459939669561434,
          2.904609510264944,
          3.1723353153265146,
          3.042058103373148,
          4.586455807653334,
          4.407906709395717,
          5.0020631352112535,
          4.425380896914944,
          3.595633175688201,
          3.7224135640936993,
          3.0175172881953833,
          2.5750342432831026,
          2.1627099063946176,
          2.4805629913691725,
          1.660041633012264,
          2.6655493219398583,
          2.4271809098602186
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      }
    },
    "alpha100": {
      "CSI": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.6441717791411042,
          0.6257668711656442,
          0.592814371257485,
          0.5251396648044693,
          0.4891304347826087,
          0.453125,
          0.4365482233502538,
          0.44148936170212766,
          0.43005181347150256,
          0.4,
          0.38190954773869346,
          0.35323383084577115,
          0.32242990654205606,
          0.2850678733031674,
          0.2543103448275862,
          0.23553719008264462,
          0.22088353413654618,
          0.1969111969111969,
          0.1953125,
          0.19421487603305784,
          0.1950207468879668,
          0.18218623481781376,
          0.15234375,
          0.13108614232209737,
          0.10034602076124567,
          0.08116883116883117,
          0.07232704402515723,
          0.04923076923076923,
          0.038922155688622756,
          0.03235294117647059,
          0.022857142857142857,
          0.011299435028248588,
          0.0,
          0.0,
          0.0,
          0.0029154518950437317,
          0.008797653958944282,
          0.011904761904761904,
          0.006060606060606061,
          0.009230769230769232,
          0.012345679012345678,
          0.01592356687898089,
          0.01639344262295082,
          0.006968641114982578,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_mean": [
          0.3409090909090909,
          0.33116883116883117,
          0.3173076923076923,
          0.1887550200803213,
          0.13392857142857142,
          0.12794117647058822,
          0.1264705882352941,
          0.10375000000000001,
          0.0870020964360587,
          0.08552631578947369,
          0.08616780045351474,
          0.0857487922705314,
          0.08518518518518518,
          0.07894736842105263,
          0.07449494949494949,
          0.07364341085271318,
          0.07051282051282051,
          0.0648854961832061,
          0.06410256410256411,
          0.06266666666666666,
          0.06893939393939395,
          0.05822981366459628,
          0.04974489795918367,
          0.04262660291241034,
          0.03519417475728155,
          0.03314393939393939,
          0.03090213358070501,
          0.02271231073074391,
          0.016965400392366683,
          0.014741390265599187,
          0.010483184333759046,
          0.00522875816993464,
          0.0,
          0.0,
          0.0,
          0.0033783783783783786,
          0.00980392156862745,
          0.013928571428571429,
          0.004901960784313725,
          0.006289308176100629,
          0.007547169811320755,
          0.009615384615384616,
          0.00980392156862745,
          0.004347826086956522,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_variance_ddof1": [
          0.2324380165289256,
          0.2193455894754596,
          0.20136834319526625,
          0.10688537281656749,
          0.07174744897959184,
          0.0654757785467128,
          0.06397923875432525,
          0.05382031250000001,
          0.04541618870561554,
          0.04388850415512466,
          0.044549339009980406,
          0.04411713225512847,
          0.043539094650205765,
          0.037396121883656507,
          0.03329698500153045,
          0.03254011177212908,
          0.02983234714003944,
          0.025260765689645127,
          0.024654832347140047,
          0.023562666666666666,
          0.023869375573921034,
          0.02054657259879377,
          0.017321884110787163,
          0.01242487595202915,
          0.009909039494768596,
          0.007213982356027812,
          0.006181808931196023,
          0.003186324116599006,
          0.001988497130535924,
          0.0014792237180436586,
          0.0007097001821921449,
          0.00024605920799692423,
          0.0,
          0.0,
          0.0,
          9.130752373995621e-05,
          0.0004393914428516506,
          0.0007357142857142857,
          0.00019223375624759714,
          0.000355998576005696,
          0.0005695977216091135,
          0.0009245562130177515,
          0.0009611687812379849,
          0.00018903591682419655,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_sd_ddof1": [
          0.48211825989991874,
          0.4683434524742068,
          0.44874084190684743,
          0.32693328496280016,
          0.26785714285714285,
          0.25588235294117645,
          0.2529411764705882,
          0.2319920526656032,
          0.21311074282075868,
          0.20949583326435076,
          0.21106714336907204,
          0.21004078712271212,
          0.20866023734819666,
          0.193380769167093,
          0.18247461467702966,
          0.18038877950728832,
          0.17272043058086511,
          0.1589363573561604,
          0.15701857325533194,
          0.1535013572144125,
          0.15449717011622263,
          0.14334075693533144,
          0.13161262899428444,
          0.11146692761545529,
          0.09954415851655282,
          0.08493516560311054,
          0.07862448048283704,
          0.056447534194143556,
          0.0445925681087771,
          0.038460677555701726,
          0.026640198613977054,
          0.01568627450980392,
          0.0,
          0.0,
          0.0,
          0.009555497043061455,
          0.020961666032347014,
          0.02712405363721075,
          0.013864838846795052,
          0.018867924528301886,
          0.023866246491836825,
          0.030406515963157493,
          0.031002722158513515,
          0.013749033305079908,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "case_valid_n": [
          2,
          2,
          2,
          3,
          4,
          4,
          4,
          5,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          7,
          7,
          8,
          8,
          8,
          8,
          8,
          9,
          9,
          9,
          9,
          9,
          9,
          8,
          8,
          8,
          8,
          8,
          9,
          10,
          10,
          10,
          10,
          9,
          8,
          7,
          7,
          7
        ],
        "lower": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "upper": [
          0.6818181818181818,
          0.6623376623376623,
          0.6346153846153846,
          0.5662650602409639,
          0.5346534653465347,
          0.5107632093933464,
          0.5048923679060665,
          0.515527950310559,
          0.515527950310559,
          0.5,
          0.49673202614379086,
          0.4874141876430206,
          0.47586206896551725,
          0.4385150812064965,
          0.40877598152424943,
          0.3986013986013986,
          0.3793103448275862,
          0.34459459459459457,
          0.3472222222222222,
          0.3418181818181818,
          0.34491315136476425,
          0.33976833976833976,
          0.2989080459770107,
          0.2615552699228789,
          0.21641791044776118,
          0.1791044776119403,
          0.16236662243469718,
          0.11320754716981132,
          0.09208226848071599,
          0.0775,
          0.05379114162121495,
          0.030247178782150407,
          0.0,
          0.0,
          0.0,
          0.011111111111111112,
          0.025906735751295335,
          0.03333333333333333,
          0.020478690819987735,
          0.030612244897959183,
          0.041237113402061855,
          0.05208673302872058,
          0.053475935828877004,
          0.02367216117216112,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_variance_ddof1": [
          0.08470445581587317,
          0.0799333476923661,
          0.07244504155246415,
          0.06455903011351656,
          0.05785982463542557,
          0.05062152307074339,
          0.04788868972485947,
          0.049721436384672905,
          0.04835189298597794,
          0.04358832123052618,
          0.04137506928766994,
          0.0374542409570438,
          0.03346310210914091,
          0.02737566731494664,
          0.022967761858626565,
          0.02106930638988781,
          0.018982193535530597,
          0.015556775875411313,
          0.015308164490888976,
          0.015017551007568694,
          0.014384340644331315,
          0.013402424653636254,
          0.010577884296732797,
          0.007532608527964901,
          0.00520678970343571,
          0.0032663312975841543,
          0.002639019297827857,
          0.0012271734323116184,
          0.0007843786282523959,
          0.0005447495605381659,
          0.0002524211903356903,
          8.999527364432242e-05,
          0.0,
          0.0,
          0.0,
          1.0860279825539138e-05,
          5.0510093714317654e-05,
          8.079227521339982e-05,
          3.6277708865412134e-05,
          8.18236055479924e-05,
          0.00014657082109941267,
          0.0002393980784740237,
          0.00025251360312518326,
          4.91572842426799e-05,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "bootstrap_valid_n": [
          8781,
          8781,
          8781,
          9653,
          9904,
          9904,
          9904,
          9972,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9992,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          10000,
          9998,
          9998,
          9998
        ],
        "bootstrap_undefined_n": [
          1219,
          1219,
          1219,
          347,
          96,
          96,
          96,
          28,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          8,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          2
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "Bias": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          0.8231292517006803,
          0.8531468531468531,
          0.8865248226950354,
          0.9361702127659575,
          0.9432624113475178,
          0.9241379310344827,
          0.8993288590604027,
          0.9496402877697842,
          0.9300699300699301,
          1.0073529411764706,
          1.0522388059701493,
          1.125,
          1.319672131147541,
          1.4067796610169492,
          1.4871794871794872,
          1.5775862068965518,
          1.6434782608695653,
          1.6956521739130435,
          1.7818181818181817,
          1.9489795918367347,
          1.9090909090909092,
          1.7547169811320755,
          1.7570093457943925,
          1.7454545454545454,
          1.5853658536585367,
          1.685483870967742,
          1.68503937007874,
          1.7723577235772359,
          1.7983870967741935,
          1.763779527559055,
          1.910569105691057,
          1.910569105691057,
          2.025,
          1.935483870967742,
          1.8548387096774193,
          1.752,
          1.6875,
          1.6153846153846154,
          1.656,
          1.7563025210084033,
          1.7796610169491525,
          2.009433962264151,
          2.195876288659794,
          2.9054054054054053,
          3.4918032786885247,
          4.7272727272727275,
          5.942857142857143,
          8.115384615384615,
          9.80952380952381
        ],
        "case_mean": [
          0.7619047619047619,
          0.7902097902097902,
          0.8085106382978723,
          0.42857142857142855,
          0.42805755395683454,
          0.4311594202898551,
          0.427536231884058,
          0.44921875,
          0.4453125,
          0.4829059829059829,
          0.5045045045045045,
          0.5245098039215687,
          0.5736842105263158,
          0.601123595505618,
          0.5977011494252874,
          0.6071428571428571,
          0.6705357142857142,
          0.6803571428571428,
          0.7430340557275542,
          7.868430335097002,
          8.153397565922921,
          4.941919191919192,
          5.185911251105217,
          4.905833333333334,
          5.6813543599257885,
          6.806035962772206,
          6.880437023294166,
          7.926158301158301,
          8.007102272727273,
          8.77892882311487,
          15.452900055370984,
          4.367096656976744,
          1.2803502214839424,
          0.7038621262458472,
          0.7248687171792949,
          0.5215762273901808,
          0.3926423416198877,
          0.3397525676937441,
          0.3177832244008715,
          0.3122574157868276,
          0.3035897435897436,
          0.3849206349206349,
          0.4166666666666667,
          0.5552941176470588,
          0.7424999999999999,
          1.1771978021978022,
          2.145454545454545,
          3.0535714285714284,
          4.694444444444444
        ],
        "case_variance_ddof1": [
          null,
          null,
          null,
          0.36734693877551017,
          0.3664665389990166,
          0.37179689140936784,
          0.365574459147238,
          0.403594970703125,
          0.3966064453125,
          0.46639637665278694,
          0.5090495901306711,
          0.5502210688196848,
          0.6582271468144044,
          0.7226991541472036,
          0.7144933280486195,
          0.7372448979591836,
          0.824236288265306,
          0.7072002551020407,
          0.7822177917932693,
          150.20431268254902,
          120.39838288781273,
          106.70178298132846,
          125.26826986953934,
          132.83137708333334,
          191.2999537182051,
          270.12991206836875,
          269.4575087982633,
          332.42865240964903,
          382.6254937258133,
          454.0974530935847,
          763.2045067560134,
          66.90734667108609,
          9.278250277190265,
          2.3056954974052895,
          1.9241008160892434,
          0.7457389379644652,
          0.2970208813903971,
          0.2043155334029037,
          0.19114582443362244,
          0.272243848557716,
          0.30192347140039455,
          0.5270786092214663,
          0.5856666666666666,
          0.9625799307958479,
          1.2830937499999997,
          2.063325182143863,
          3.790743801652892,
          7.4907525510204085,
          19.446759259259256
        ],
        "case_sd_ddof1": [
          null,
          null,
          null,
          0.6060915267313264,
          0.6053647982820083,
          0.6097514997188345,
          0.6046275375363233,
          0.6352912487222888,
          0.6297669769942689,
          0.682932190376751,
          0.7134771125485884,
          0.7417688783035352,
          0.8113119910456177,
          0.8501171414265234,
          0.8452770717632293,
          0.858629662869379,
          0.9078745994162993,
          0.8409519933397154,
          0.8844307727534526,
          12.255786905888542,
          10.972619691204683,
          10.32965551126118,
          11.192330850611027,
          11.525249545382232,
          13.83112264851285,
          16.435629348107383,
          16.415160943416403,
          18.232626042609688,
          19.56081526229961,
          21.309562480107015,
          27.626156206682346,
          8.179691110982498,
          3.046022041481359,
          1.5184516776655388,
          1.3871196113130415,
          0.8635617742608025,
          0.5449962214459814,
          0.452012758009001,
          0.43720226947446467,
          0.5217699191767536,
          0.5494756331270702,
          0.726001796982257,
          0.7652886165798277,
          0.9811115791773369,
          1.1327372819855448,
          1.4364279244514369,
          1.9469832566442096,
          2.7369239213066208,
          4.409847985958161
        ],
        "case_valid_n": [
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          4,
          6,
          6,
          7,
          7,
          7,
          7,
          7,
          8,
          8,
          9,
          8,
          7,
          7,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          6,
          5,
          4,
          3,
          3,
          3
        ],
        "lower": [
          0.7619047619047619,
          0.7902097902097902,
          0.8085106382978723,
          0.0,
          0.0,
          0.0,
          0.0,
          0.06060606060606061,
          0.1,
          0.15789473684210525,
          0.21739130434782608,
          0.2692307692307692,
          0.3333333333333333,
          0.3448275862068966,
          0.3977777777777779,
          0.390625,
          0.37142857142857144,
          0.45714285714285713,
          0.5,
          0.5454545454545454,
          0.5352808988764046,
          0.38095238095238093,
          0.2835585850276178,
          0.28258082497212933,
          0.1951219512195122,
          0.2574221025043681,
          0.26717557251908397,
          0.2620591157476404,
          0.26167864845434935,
          0.25319361132141405,
          0.25805821572580645,
          0.2733324768756424,
          0.3072796866654798,
          0.30434782608695654,
          0.29375,
          0.2883269198594613,
          0.2826086956521739,
          0.2481112781954887,
          0.24811467537456783,
          0.26570215498786925,
          0.28216308984270866,
          0.38461538461538464,
          0.47058823529411764,
          0.6817456479690522,
          0.8939085515548282,
          1.2788759689922482,
          1.6153846153846154,
          2.206896551724138,
          2.445598006644518
        ],
        "upper": [
          0.9455782312925171,
          0.9790209790209791,
          1.0425531914893618,
          24.0,
          13.5,
          4.142857142857143,
          2.8181818181818183,
          2.909090909090909,
          2.2666666666666666,
          2.1578947368421053,
          2.0869565217391304,
          2.3076923076923075,
          3.185185185185185,
          3.413793103448276,
          3.933333333333333,
          4.346428571428556,
          4.228571428571429,
          4.628571428571429,
          4.647058823529412,
          85.0,
          66.0,
          21.43999999999978,
          13.117647058823529,
          6.9411764705882355,
          4.830643530997298,
          5.032883967260463,
          5.074954981992776,
          6.333333333333333,
          6.955555555555556,
          7.258636653895275,
          8.182272727272721,
          8.555952380952375,
          10.121212121212121,
          9.19047619047619,
          8.85108050847456,
          8.173913043478262,
          7.501630434782585,
          7.165275707898639,
          7.187205387205358,
          7.460869565217371,
          7.741435185185175,
          9.101612903225737,
          9.656444318824176,
          12.879374999999936,
          15.552916666666665,
          24.514999999999965,
          23.9,
          34.0,
          50.25
        ],
        "bootstrap_variance_ddof1": [
          0.0026195837721557074,
          0.0027681835655781217,
          0.004253330075451746,
          43.001607690502965,
          12.733247474606314,
          0.937507110019594,
          0.3983836340895087,
          0.4094168575736294,
          0.2286921967219807,
          0.1904723071392163,
          0.16691266671733762,
          0.20171794040853278,
          0.3964412198632572,
          0.48698555596769316,
          0.6765983010925513,
          0.870241626945105,
          0.83150037935141,
          0.9807363794130962,
          1.0283956882891252,
          567.093608346344,
          386.0559224706238,
          76.75213489434556,
          53.650719275642075,
          25.915791345443267,
          16.860741231529733,
          17.440193507899846,
          17.95481208753346,
          18.920752033089094,
          17.47182959101779,
          18.0785129207766,
          6.12527131964133,
          6.650800171999784,
          15.479976628850244,
          12.951589927750714,
          12.27187029751369,
          10.45121294885729,
          9.300029573023219,
          8.722177480211426,
          8.540426420842591,
          8.66877002885554,
          14.318168679093862,
          28.04567155378281,
          27.419899157665203,
          96.25211750429928,
          69.04059538938388,
          164.48996476020582,
          31.85960350894491,
          63.070459362474686,
          149.52514665995818
        ],
        "bootstrap_valid_n": [
          6422,
          6422,
          6422,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          8873,
          9660,
          9894,
          9993,
          9993,
          9999,
          9999,
          9999,
          9999,
          9999,
          10000,
          10000,
          10000,
          10000,
          9999,
          9999,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9998,
          9980,
          9915,
          9662,
          9662,
          9662
        ],
        "bootstrap_undefined_n": [
          3578,
          3578,
          3578,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          1127,
          340,
          106,
          7,
          7,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          20,
          85,
          338,
          338,
          338
        ],
        "bar_definition": "2.5..97.5 percentiles of defined paired cluster resamples"
      },
      "MSE24": {
        "lead": [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48
        ],
        "curve": [
          79.46213511679846,
          82.47226745586066,
          85.88034476728099,
          90.97279181952554,
          98.16267344766695,
          105.42880227287945,
          112.52710096251965,
          111.39337227691223,
          111.50199286361385,
          115.81387599224217,
          121.68100558278456,
          132.18316494329883,
          149.579946080735,
          167.07690579156693,
          183.94428027757905,
          199.0719279916711,
          208.68001581770517,
          216.71838018835157,
          225.48957760847475,
          235.509464581998,
          250.4556067261048,
          266.2503430606714,
          285.5892657412209,
          308.4823904768127,
          331.16005355887546,
          352.5589600564831,
          369.75984488319676,
          381.2420870777527,
          388.37422512613057,
          393.61956695905667,
          399.53260998215063,
          406.07891392044695,
          410.5349352349871,
          413.5367887454246,
          414.7381261861009,
          413.45505505298286,
          414.612938932583,
          415.30178531287544,
          414.8427031632297,
          409.9332272362867,
          402.2127236472803,
          395.1237010004869,
          384.61115223935735,
          370.8727214709237,
          355.3906083278412,
          339.9515096482204,
          325.9003121450439,
          313.0387706231253,
          300.88213642148594
        ],
        "case_mean": [
          79.46213511679846,
          82.47226745586066,
          85.88034476728099,
          90.97279181952554,
          98.16267344766695,
          105.42880227287945,
          112.52710096251965,
          111.39337227691223,
          111.50199286361385,
          115.81387599224217,
          121.68100558278456,
          132.18316494329883,
          149.579946080735,
          167.07690579156693,
          183.94428027757905,
          199.0719279916711,
          208.68001581770517,
          216.71838018835157,
          225.48957760847475,
          235.509464581998,
          250.4556067261048,
          266.2503430606714,
          285.5892657412209,
          308.4823904768127,
          331.16005355887546,
          352.5589600564831,
          369.75984488319676,
          381.2420870777527,
          388.37422512613057,
          393.61956695905667,
          399.53260998215063,
          406.07891392044695,
          410.5349352349871,
          413.5367887454246,
          414.7381261861009,
          413.45505505298286,
          414.612938932583,
          415.30178531287544,
          414.8427031632297,
          409.9332272362867,
          402.2127236472803,
          395.1237010004869,
          384.61115223935735,
          370.8727214709237,
          355.3906083278412,
          339.9515096482204,
          325.9003121450439,
          313.0387706231253,
          300.88213642148594
        ],
        "case_variance_ddof1": [
          60684.868896023494,
          62928.43041643223,
          65455.642754863715,
          71268.54830983315,
          80458.13479269447,
          88775.24411148496,
          95782.52858621492,
          85528.30617861667,
          74979.37664298456,
          71547.6679534738,
          69373.3736800142,
          71476.11403273264,
          84702.23883849772,
          102083.49076142976,
          123627.75520152945,
          144946.45412248108,
          157846.42008877688,
          166469.08900063662,
          171942.13073920872,
          178977.1387734667,
          189956.61041330532,
          193812.67428107478,
          196412.61634815182,
          204928.48276676785,
          217330.18451104808,
          234138.42846200516,
          253677.35505316014,
          268846.9653773608,
          278355.00473795994,
          284899.0406966062,
          297272.78979469003,
          310279.1427334753,
          321387.48637454794,
          328875.7845857032,
          331221.19294264476,
          331971.9378725463,
          336908.11047809233,
          335955.19940539397,
          327043.95065154275,
          311961.8139773797,
          295312.73378023953,
          277838.5722259269,
          255992.9977546363,
          238566.33823353762,
          219849.02521785977,
          201081.5181346113,
          187148.11322715593,
          176296.39712934435,
          166428.05427487308
        ],
        "case_sd_ddof1": [
          246.34299035292946,
          250.85539742336067,
          255.84300411553903,
          266.96169820750157,
          283.651431853771,
          297.95174795843195,
          309.4875257360382,
          292.4522288829693,
          273.82362323763186,
          267.48395831053836,
          263.3882565339886,
          267.3501711851568,
          291.0364905617468,
          319.5050715738793,
          351.60738786539946,
          380.7183396193058,
          397.29890521970594,
          408.0062364727243,
          414.65905360815253,
          423.0568977968173,
          435.84012024285386,
          440.24160898428806,
          443.1846300901598,
          452.69027244548545,
          466.18685578965875,
          483.87852655599954,
          503.66393066524046,
          518.5045471134856,
          527.5935980828045,
          533.7593471749288,
          545.2272826947401,
          557.0270574518578,
          566.9104747440709,
          573.4769259400967,
          575.5181951447277,
          576.1700598543335,
          580.437860996414,
          579.6164243751155,
          571.8775661376679,
          558.5354187313278,
          543.4268430803171,
          527.1039482169783,
          505.9575058783458,
          488.43253191565526,
          468.88060870317486,
          448.4211392593031,
          432.60618722708523,
          419.87664513443036,
          407.9559464879426
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -166.880855236131,
          -168.3831299675,
          -169.96265934825806,
          -175.98890638797604,
          -185.48875840610404,
          -192.5229456855525,
          -196.96042477351855,
          -181.05885660605705,
          -162.321630374018,
          -151.67008231829618,
          -141.70725095120406,
          -135.16700624185796,
          -141.4565444810118,
          -152.4281657823124,
          -167.6631075878204,
          -181.64641162763473,
          -188.61888940200078,
          -191.28785628437274,
          -189.1694759996778,
          -187.54743321481928,
          -185.38451351674905,
          -173.99126592361665,
          -157.59536434893892,
          -144.20788196867272,
          -135.0268022307833,
          -131.31956649951644,
          -133.9040857820437,
          -137.2624600357329,
          -139.21937295667396,
          -140.13978021587218,
          -145.69467271258947,
          -150.94814353141084,
          -156.37553950908386,
          -159.94013719467216,
          -160.78006895862677,
          -162.7150048013507,
          -165.82492206383097,
          -164.31463906224002,
          -157.03486297443823,
          -148.6021914950411,
          -141.21411943303679,
          -131.98024721649142,
          -121.34635363898843,
          -117.55981044473157,
          -113.49000037533364,
          -108.46962961108272,
          -106.7058750820413,
          -106.83787451130507,
          -107.07381006645664
        ],
        "upper": [
          325.80512546972795,
          333.32766487922135,
          341.72334888282,
          357.9344900270271,
          381.81410530143796,
          403.3805502313114,
          422.0146266985579,
          403.84560115988154,
          385.3256161012457,
          383.29783430278053,
          385.0692621167732,
          399.53333612845563,
          440.6164366424818,
          486.5819773654463,
          535.5516681429785,
          579.7902676109769,
          605.978921037411,
          624.7246166610759,
          640.1486312166273,
          658.5663623788153,
          686.2957269689587,
          706.4919520449595,
          728.7738958313807,
          761.1726629222982,
          797.3469093485342,
          836.4374866124826,
          873.4237755484372,
          899.7466341912384,
          915.9678232089351,
          927.3789141339855,
          944.7598926768908,
          963.1059713723048,
          977.445409979058,
          987.0137146855213,
          990.2563213308285,
          989.6251149073164,
          995.050799928997,
          994.9182096879908,
          986.7202693008976,
          968.4686459676145,
          945.6395667275974,
          922.2276492174652,
          890.5686581177031,
          859.3052533865789,
          824.271217031016,
          788.3726489075235,
          758.5064993721292,
          732.9154157575556,
          708.8380829094285
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      },
      "MSE1": {
        "lead": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72
        ],
        "curve": [
          1.0783674294537675,
          0.9577245138341913,
          0.8667841124517421,
          0.6468089447246215,
          0.621714542636688,
          0.7323666189533031,
          0.7880192651049397,
          0.7429199331028696,
          0.598597001192885,
          0.6026162908785269,
          0.9221439737289596,
          1.1942251423684598,
          1.3698588492518766,
          1.308920853116236,
          1.0740374824075156,
          1.534594963138069,
          1.440363950625138,
          1.1125918471048832,
          0.9279247527147325,
          1.0260561912548842,
          1.006198006083819,
          0.9399582149568447,
          0.9455507370248576,
          1.1893702600469283,
          1.2427250011378879,
          1.2264637531719251,
          1.1846289005843107,
          1.3658983092379064,
          1.1612289313513875,
          1.3830008765281068,
          1.2622427725597802,
          2.518393250077241,
          3.0187085293175624,
          3.291811079775549,
          5.11954073703499,
          5.525893545971164,
          4.923570054360157,
          4.911068703273962,
          4.2991860604163366,
          3.471978484061458,
          2.808775949154384,
          3.156751763408106,
          3.8194590474521384,
          3.92362438032369,
          3.93490272874513,
          3.7901072667185822,
          3.6319940358860037,
          3.38636323964574,
          3.0670272412072204,
          2.459317913227879,
          1.800366247590744,
          1.3139098153753588,
          1.0499747487577888,
          1.373521386898359,
          1.4424430163645592,
          1.5031218127983015,
          1.5823127394669425,
          1.6852162726783342,
          2.0584243781445526,
          1.989422911356004,
          1.9819448535918114,
          2.1301570777290477,
          2.100688060046412,
          2.7366582710649654,
          2.645543274104597,
          2.5612499438241927,
          2.2070127218513274,
          2.019421647604214,
          2.210476937099789,
          1.4097873376012757,
          1.320244859147417,
          1.2166295079312792
        ],
        "case_mean": [
          1.0783674294537675,
          0.9577245138341913,
          0.8667841124517421,
          0.6468089447246215,
          0.621714542636688,
          0.7323666189533031,
          0.7880192651049397,
          0.7429199331028696,
          0.598597001192885,
          0.6026162908785269,
          0.9221439737289596,
          1.1942251423684598,
          1.3698588492518766,
          1.308920853116236,
          1.0740374824075156,
          1.534594963138069,
          1.440363950625138,
          1.1125918471048832,
          0.9279247527147325,
          1.0260561912548842,
          1.006198006083819,
          0.9399582149568447,
          0.9455507370248576,
          1.1893702600469283,
          1.2427250011378879,
          1.2264637531719251,
          1.1846289005843107,
          1.3658983092379064,
          1.1612289313513875,
          1.3830008765281068,
          1.2622427725597802,
          2.518393250077241,
          3.0187085293175624,
          3.291811079775549,
          5.11954073703499,
          5.525893545971164,
          4.923570054360157,
          4.911068703273962,
          4.2991860604163366,
          3.471978484061458,
          2.808775949154384,
          3.156751763408106,
          3.8194590474521384,
          3.92362438032369,
          3.93490272874513,
          3.7901072667185822,
          3.6319940358860037,
          3.38636323964574,
          3.0670272412072204,
          2.459317913227879,
          1.800366247590744,
          1.3139098153753588,
          1.0499747487577888,
          1.373521386898359,
          1.4424430163645592,
          1.5031218127983015,
          1.5823127394669425,
          1.6852162726783342,
          2.0584243781445526,
          1.989422911356004,
          1.9819448535918114,
          2.1301570777290477,
          2.100688060046412,
          2.7366582710649654,
          2.645543274104597,
          2.5612499438241927,
          2.2070127218513274,
          2.019421647604214,
          2.210476937099789,
          1.4097873376012757,
          1.320244859147417,
          1.2166295079312792
        ],
        "case_variance_ddof1": [
          13.747002644763073,
          13.131418730151225,
          11.900536634591441,
          6.817386852436109,
          6.139001349651436,
          8.485682165956055,
          9.271523543207467,
          8.148817280433438,
          4.781606216662723,
          4.9686284924394535,
          13.168714910342919,
          22.963927184993693,
          31.296977010781237,
          27.398267810273747,
          15.881364524882864,
          25.033456068120103,
          18.15714882994642,
          9.689995851173476,
          4.7252435715606005,
          5.0304891428896905,
          5.054353557901353,
          5.295016820962327,
          6.390368230497599,
          11.82130698379922,
          15.676690922536586,
          14.509117496867892,
          11.489669753843563,
          10.093097927918969,
          6.6366865995811075,
          7.457899572801587,
          4.771535989657449,
          30.498421267875734,
          55.478845999807405,
          63.33073736548526,
          212.08700064351862,
          243.0814844781167,
          175.41663953169473,
          182.98829076626248,
          125.8805054134002,
          44.20003120802425,
          20.691266997524536,
          24.57536251471175,
          36.95762777063799,
          34.488328025982995,
          36.360806736304575,
          37.71844176734863,
          38.444615064054155,
          32.25975302025737,
          25.392001070086092,
          15.205029512640172,
          6.151258244129056,
          3.6717691309136713,
          2.7888466322763894,
          3.8160631514389634,
          3.8455899614488427,
          4.425675497724363,
          6.1607840070226425,
          5.822010996902738,
          11.034283351904511,
          10.835681382186275,
          9.726906652044535,
          8.614788642427659,
          9.470178570696302,
          20.549580198479916,
          16.794132505332357,
          25.361070915550904,
          13.111525381805702,
          8.144706782469353,
          9.768974315699587,
          4.371194269464265,
          4.561838840168964,
          3.79100627154227
        ],
        "case_sd_ddof1": [
          3.707695058221897,
          3.623729947188563,
          3.449715442553406,
          2.6110126105471245,
          2.4777008192377536,
          2.913019424232536,
          3.044917657869826,
          2.8546133329110335,
          2.1866884132547835,
          2.2290420571266605,
          3.6288724020476275,
          4.792069196599074,
          5.594370117428881,
          5.23433546978733,
          3.9851429742084368,
          5.003344488251844,
          4.261120607298791,
          3.1128758168570547,
          2.173762537988131,
          2.242875195566996,
          2.248188950667037,
          2.3010903548018984,
          2.5279177657703977,
          3.438212760112326,
          3.959380118470136,
          3.8090835507859224,
          3.3896415376619933,
          3.1769636333957254,
          2.5761767407499643,
          2.730915519162317,
          2.184384579156667,
          5.522537575053314,
          7.448412314030917,
          7.9580611561790136,
          14.563207086473728,
          15.591070664906779,
          13.24449468766909,
          13.527316465813257,
          11.219648185812254,
          6.648310402502598,
          4.548765436634927,
          4.957354386637267,
          6.0792785567563845,
          5.87267639377337,
          6.029992266686962,
          6.141534154211684,
          6.200372171414725,
          5.679766986440321,
          5.039047635226928,
          3.8993627059610874,
          2.4801730270545757,
          1.9161860898445306,
          1.6699840215631974,
          1.9534746354736636,
          1.96101758315647,
          2.103728950631322,
          2.4820926668886965,
          2.412884372882948,
          3.3217891793285905,
          3.2917596179226507,
          3.118798911767884,
          2.9350960192858526,
          3.0773655243887266,
          4.533164479530819,
          4.0980644828177555,
          5.035977652407813,
          3.62098403501116,
          2.8538932675328543,
          3.125535844571229,
          2.090740124803718,
          2.135846164911922,
          1.9470506597267236
        ],
        "case_valid_n": [
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17,
          17
        ],
        "lower": [
          -2.629327628768129,
          -2.6660054333543717,
          -2.5829313301016636,
          -1.964203665822503,
          -1.8559862766010657,
          -2.180652805279233,
          -2.2568983927648865,
          -2.1116933998081637,
          -1.5880914120618985,
          -1.6264257662481336,
          -2.7067284283186677,
          -3.597844054230614,
          -4.224511268177005,
          -3.9254146166710937,
          -2.911105491800921,
          -3.4687495251137745,
          -2.8207566566736526,
          -2.0002839697521715,
          -1.2458377852733984,
          -1.2168190043121119,
          -1.241990944583218,
          -1.3611321398450538,
          -1.5823670287455402,
          -2.2488425000653978,
          -2.716655117332248,
          -2.5826197976139973,
          -2.2050126370776826,
          -1.811065324157819,
          -1.4149478093985768,
          -1.3479146426342103,
          -0.9221418065968869,
          -3.0041443249760733,
          -4.429703784713355,
          -4.666250076403465,
          -9.443666349438738,
          -10.065177118935615,
          -8.320924633308932,
          -8.616247762539295,
          -6.920462125395917,
          -3.17633191844114,
          -1.7399894874805426,
          -1.8006026232291608,
          -2.259819509304246,
          -1.9490520134496796,
          -2.095089537941832,
          -2.351426887493102,
          -2.568378135528721,
          -2.2934037467945814,
          -1.9720203940197076,
          -1.4400447927332083,
          -0.6798067794638316,
          -0.6022762744691719,
          -0.6200092728054085,
          -0.5799532485753047,
          -0.5185745667919108,
          -0.6006071378330204,
          -0.8997799274217539,
          -0.7276681002046139,
          -1.263364801184038,
          -1.3023367065666467,
          -1.1368540581760724,
          -0.8049389415568049,
          -0.9766774643423144,
          -1.7965062084658534,
          -1.4525212087131583,
          -2.4747277085836203,
          -1.4139713131598328,
          -0.8344716199286402,
          -0.9150589074714399,
          -0.6809527872024421,
          -0.8156013057645048,
          -0.7304211517954444
        ],
        "upper": [
          4.786062487675665,
          4.581454461022754,
          4.316499555005148,
          3.2578215552717458,
          3.0994153618744416,
          3.645386043185839,
          3.8329369229747656,
          3.597533266013903,
          2.785285414447668,
          2.8316583480051873,
          4.551016375776587,
          5.986294338967533,
          6.964228966680758,
          6.543256322903566,
          5.059180456615953,
          6.537939451389913,
          5.701484557923929,
          4.225467663961938,
          3.1016872907028636,
          3.2689313868218806,
          3.2543869567508557,
          3.241048569758743,
          3.473468502795255,
          4.627583020159254,
          5.2021051196080235,
          5.0355473039578476,
          4.5742704382463035,
          4.542861942633632,
          3.7374056721013518,
          4.113916395690424,
          3.4466273517164474,
          8.040930825130555,
          10.467120843348479,
          11.249872235954562,
          19.68274782350872,
          21.116964210877942,
          18.168064742029244,
          18.43838516908722,
          15.51883424622859,
          10.120288886564056,
          7.357541385789311,
          8.114106150045373,
          9.898737604208524,
          9.796300774097059,
          9.964894995432093,
          9.931641420930266,
          9.832366207300728,
          9.066130226086061,
          8.106074876434148,
          6.358680619188966,
          4.28053927464532,
          3.2300959052198897,
          2.719958770320986,
          3.3269960223720227,
          3.403460599521029,
          3.606850763429623,
          4.064405406355639,
          4.098100645561282,
          5.380213557473143,
          5.281182529278655,
          5.100743765359695,
          5.0652530970149,
          5.178053584435139,
          7.269822750595784,
          6.743607756922353,
          7.597227596232006,
          5.827996756862488,
          4.873314915137069,
          5.336012781671018,
          3.5005274624049934,
          3.4560910240593388,
          3.163680167658003
        ],
        "bar_definition": "case mean +/- 1 case sample SD, ddof=1"
      }
    }
  },
  "validation": {
    "passed": true,
    "independent_curve_check_max_abs_difference": 1.7053025658242404e-13,
    "source_unchanged": true,
    "full_sd_intervals_retained": true
  }
}

==> anc/verify_numeric.py <==
"""Independent NumPy-only audit of the distributed precipitation and scores."""
from pathlib import Path
import csv
import hashlib
import json
import numpy as np

root = Path(__file__).resolve().parent
src = root / 'inputs/old17_masked_precipitation.npz'
assert hashlib.sha256(src.read_bytes()).hexdigest() == json.loads((root / 'inputs/export_validation.json').read_text())['sha256']
z = np.load(src, allow_pickle=False)
p, o, a = z['pred'], z['truth'], z['area']
a = a / a.sum()
drivers, dates = list(z['drivers']), list(z['dates'])
assert p.shape == (6, 17, 97, 356) and o.shape == (17, 96, 356)
assert np.isfinite(p).all() and np.isfinite(o).all() and np.all(p[:, :, 0] == 0)
obs = np.stack([o[:, s:s+24].sum(1) for s in range(73)], axis=1)
pred = p[:, :, 24:] - p[:, :, :-24]
pb, ob = pred >= 50, obs >= 50
h, f, m = (pb & ob).sum(-1), (pb & ~ob).sum(-1), (~pb & ob).sum(-1)

def ratio(x, y):
    x, y = np.broadcast_arrays(np.asarray(x, float), np.asarray(y, float))
    return np.divide(x, y, out=np.full(x.shape, np.nan), where=y != 0)

def compare(x, y):
    np.testing.assert_allclose(x, np.asarray(y, float), rtol=1e-10, atol=1e-8, equal_nan=True)

with (root / 'inputs/dual_scope_summary.csv').open() as stream:
    rows = list(csv.DictReader(stream))
for row in rows:
    d, n = drivers.index(row['driver']), int(row['window_start_last_h']) + 1
    hh, ff, mm = [v[d, :, :n].sum(0) for v in (h, f, m)]
    csi = ratio(hh, hh + ff + mm)
    compare(np.nanmean(csi), row['mean_CSI'])
    compare(ratio((hh + ff).sum(), (hh + mm).sum()), row['pooled_frequency_Bias'])
    err = pred[d, :, :n] - obs[:, :n]
    compare(((err ** 2) * a).sum(-1).mean(), row['mean_MSE_24h_mm2'])
    compare((np.abs(err) * a).sum(-1).mean(), row['mean_MAE_24h_mm'])
    assert np.isfinite(csi).sum() == int(row['valid_CSI_windows'])
    for key, value in zip(['H', 'F', 'M'], [hh, ff, mm]):
        assert int(value.sum()) == int(row[key])

stats = json.loads((root / 'uncertainty/uncertainty_statistics.json').read_text(encoding='utf-8'))
groups = [[dates.index(t) for t in group] for group in stats['groups']]
assert len(groups) == 15
rng = np.random.default_rng(stats['bootstrap_seed'])
w = rng.multinomial(15, np.full(15, 1/15), size=stats['bootstrap_replicates'])
assert len(w) == 10000
for d, driver in enumerate(drivers):
    hh, ff, mm = [v[d, :, :49].sum(0) for v in (h, f, m)]
    bh, bf, bm = [w @ np.array([v[d, g, :49].sum(0) for g in groups]) for v in (h, f, m)]
    curves = {'CSI': ratio(hh, hh+ff+mm), 'Bias': ratio(hh+ff, hh+mm)}
    boot = {'CSI': ratio(bh, bh+bf+bm), 'Bias': ratio(bh+bf, bh+bm)}
    for key, v in boot.items():
        saved = stats['drivers'][driver][key]
        compare(curves[key], saved['curve'])
        compare(np.nanvar(v, axis=0, ddof=1), saved['bootstrap_variance_ddof1'])
        np.testing.assert_array_equal(np.isfinite(v).sum(0), saved['bootstrap_valid_n'])
    errors = {'MSE24': ((pred[d, :, :49]-obs[:, :49])**2*a).sum(-1),
              'MSE1': ((np.diff(p[d, :, :73], axis=1)-o[:, :72])**2*a).sum(-1)}
    for key, v in errors.items():
        saved = stats['drivers'][driver][key]
        compare(v.mean(0), saved['curve'])
        compare(v.var(0, ddof=1), saved['case_variance_ddof1'])

with (root / 'analysis/case_metrics.csv').open() as stream:
    for row in csv.DictReader(stream):
        if row['group'] != 'all17':
            continue
        d, i = drivers.index(row['driver']), dates.index(row['date'])
        n = int(row['last_window_start'])+1
        hh, ff, mm = [v[d, i, :n] for v in (h, f, m)]
        csi = ratio(hh, hh+ff+mm)
        mean = csi[np.isfinite(csi)].mean() if np.isfinite(csi).any() else np.nan
        compare(mean, row['CSI'])
        compare(ratio((hh+ff).sum(), (hh+mm).sum()), row['Bias'])

print(json.dumps({'passed': True, 'cases': 17, 'drivers': 6,
                  'scopes': [48, 72], 'summary_rows': len(rows),
                  'bootstrap_replicates': 10000, 'zero_denominators_filled': False}))

